Gaussian Quadrature of int_0^1 f(x) log^m(x) dx and int_(-1)^1 f(x) cos(pi*x/2) dx

We tabulate the abscissae and associated weights for numerical integration of integrals with either the singular weight function (-log x)^m for exponents m=1, 2 or 3, or the symmetric weight function cos(pi*x/2). Standard brute force arithmetics generates explicit pairs of these values for up to 128 nodes.

==> anc/cosine_128 <==
N=128
1.211856116564939547594906955347e-02 2.423154901962685599395907206173e-02
3.634858973422809082501665559605e-02 2.418228262412457637129013038077e-02
6.055734100334281646639748595301e-02 2.408401375940742932146908401558e-02
8.473064340078403799320711220910e-02 2.393726808185655766874184873475e-02
1.088543452900496728551747524301e-01 2.374282861142316198156182102484e-02

1.329143229337397591741796760629e-01 2.350172924609110730075228156151e-02
1.568964884460537342573044764108e-01 2.321524623328073169305793861305e-02
1.807867977312637460659227618790e-01 2.288488769758705555969424895722e-02
2.045712584050275256858820737135e-01 2.251238134612110366101577655423e-02
2.282359376953921248940369281297e-01 2.209966049270455910824106795919e-02

2.517669703203251938211381986635e-01 2.164884855996170633206580395156e-02
2.751505663385933506157734024500e-01 2.116224223370772689122827000474e-02
2.983730189707874774687043903557e-01 2.064229345674532510905707082766e-02
3.214207123872723543924444052959e-01 2.009159045909939230020620141574e-02
3.442801294598127936196472955846e-01 1.951283802874165369739124488391e-02

3.669378594736002357065623457064e-01 1.890883723093722962714731288519e-02
3.893806057963724801905280736296e-01 1.828246478548928476646787119987e-02
4.115951935012847125973666852470e-01 1.763665230942472147049200632654e-02
4.335685769401521190613512460310e-01 1.697436562816069573704407750151e-02
4.552878472636430161526617242750e-01 1.629858435107174672812639247233e-02

4.767402398849564399029337614253e-01 1.561228189783488286647601137958e-02
4.979131418834694189307800229234e-01 1.491840615019541785572100632874e-02
5.187940993447866026888700726732e-01 1.421986089013028184133511449569e-02
5.393708246335684497022979574945e-01 1.351948817007254097629413086873e-02
5.596312035954537527789648327820e-01 1.282005174420307199344476150411e-02

5.795633026843278738668742870521e-01 1.212422167212584632971809018728e-02
5.991553760111197079351074388936e-01 1.143456018783961951020154397494e-02
6.183958723102381702967625333579e-01 1.075350890811668753124854855702e-02
6.372734418196830406107144560190e-01 1.008337743550666381993067148190e-02
6.557769430707855014084780695214e-01 9.426333392494588308682512537317e-03

6.738954495834509565694325520466e-01 8.784393905134590056603734103076e-03
6.916182564626910665572903859398e-01 8.159418537006881398181704419856e-03
7.089348868921438451316780347538e-01 7.553103657835248526628080262409e-03
7.258350985201906787913308905327e-01 6.966978215753927244428615822234e-03
7.423088897341879135822554438563e-01 6.402400868195645414126883471538e-03

7.583465058182389736509002000886e-01 5.860558413823599134906214248505e-03
7.739384449898417163682325725569e-01 5.342465456953727790379305891323e-03
7.890754643106558901542199565148e-01 4.848965226582181071973061495263e-03
8.037485854665482571635509531948e-01 4.380731464487284171809102302599e-03
8.179491004119893950826775775807e-01 3.938271290926610709454853240147e-03

8.316685768737977174577463800694e-01 3.521928952180926428579675256200e-03
8.448988637091542435681513688810e-01 3.131890351564998386335797555489e-03
8.576320961127475462411098122284e-01 2.768188264464705472845067443047e-03
8.698607006678535476576350488912e-01 2.430708138384438618727900133177e-03
8.815774002361107833441359037024e-01 2.119194380795129761204507489329e-03

8.927752186807195850149564746644e-01 1.833257040643947153861842246792e-03
9.034474854177741260517590757031e-01 1.572378793593218966952074656236e-03
9.135878397904294789261449353123e-01 1.335922146261888259593802720845e-03
9.231902352606104456190659807216e-01 1.123136780805907484533852157733e-03
9.322489434129810951934959819066e-01 9.331669679500052252598432938541e-04

9.407585577659049501858858440607e-01 7.650589839275866063507176710633e-04
9.487139973841171444748440748963e-01 6.177684745555359292980265127490e-04
9.561105102877629134454356281915e-01 4.901677177276196759690744584994e-04
9.629436766522485117191941856422e-01 3.810527438207464258574420411439e-04
9.692094117928160436739794633227e-01 2.891502817460025390889954578927e-04

9.749039689264570440074917275185e-01 2.131245065224297246296720244130e-04
9.800239417006238129360148176210e-01 1.515835721958404936382666703308e-04
9.845662664701850230738160091068e-01 1.030859215667965912587173742649e-04
9.885282242821572776245736377091e-01 6.614637144074190967115877858730e-05
9.919074424610314437890298984021e-01 3.924197889210426589044683720717e-05

9.947018954522698181922988647157e-01 2.081770029368150891791314973840e-05
9.969099035635249475394843681224e-01 9.291860669611532386740360008323e-06
9.985301222714693532865007277898e-01 3.061457208212153565110419108078e-06
9.995614557288563460214186854654e-01 5.073395873500905649408781670936e-07



==> anc/cosine_16 <==
N=16
8.914869602012536201190507961334e-02 1.760960048924142856274156368022e-01
2.646886611853390072753187935304e-01 1.576501782708139783999211789425e-01
4.320172318968082539200568136343e-01 1.256760570005529048102640918032e-01
5.858670830636175051248245939899e-01 8.807122407256331673214534791447e-02
7.212945811455544144620523038568e-01 5.285640547850527892761518150039e-02

8.338330489464632209870649945626e-01 2.574356283924756158478113938256e-02
9.196618700492270882984718380696e-01 8.986058800923768205433220999176e-03
9.757794101566969947308874879561e-01 1.540281012560248787959256145628e-03



==> anc/cosine_3 <==
N=3
0.000000000000000000000000000000e+00 6.928455111315398717912630568094e-01
6.446419709068529750514573246034e-01 2.901970168018114071799035250853e-01



==> anc/cosine_32 <==
N=32
4.672261267899220228264564365439e-02 9.312675845152104859579454141373e-02
1.397655527817129695672479295458e-01 9.035199564330266522281769471851e-02
2.316045736427761645081965198425e-01 8.501767115533686222403726636552e-02
3.214468615700951137971955019917e-01 7.752871748987895506771616742724e-02
4.085143379196071242470531268823e-01 6.843304090965898676574858996960e-02

4.920496214234041598333617285110e-01 5.836092709399978285043316196273e-02
5.713220481620030693914679898955e-01 4.795975343281828983030271680308e-02
6.456337493196259971738992004189e-01 3.783301773861441452613061538235e-02
7.143257728528440588391714719576e-01 2.849093643196784210447706371109e-02
7.767842164998868952899743629552e-01 2.031704321979213979438098572925e-02

8.324463158187059724261666191239e-01 1.355205992175403284580701476790e-02
8.808064022529484146366061687806e-01 8.293507017118630866775109657422e-03
9.214216124636608979623537871985e-01 4.507568178685329522787516243925e-03
9.539171853417395989662309458312e-01 2.048839613689185800654049140732e-03
9.779910692734953037042070827574e-01 6.837318851497508783428002827218e-04

9.934166618511159392775397703731e-01 1.142041842934261793297599142507e-04



==> anc/cosine_4 <==
N=4
2.796590871563542762196343718132e-01 4.939719864609125507470648873403e-01
7.580082430701569846634424612100e-01 1.426477859066687923284701661498e-01



==> anc/cosine_48 <==
N=48
3.165689858795669427786634807867e-02 6.321460089204982033012169274444e-02
9.484498415408380995184351921361e-02 6.234315785326902665363450399941e-02
1.576563825676191066822618987445e-01 6.063173334829495739324726310281e-02
2.198414611787485536071706342194e-01 5.814150173481662644888133487373e-02
2.811528250104110803281684213312e-01 5.495998882142350194873096748379e-02

3.413462107278673622008093790665e-01 5.119635624962859619460386266144e-02
4.001813792968519657376025393210e-01 4.697568530638413067886084667584e-02
4.574230066440231379162262324552e-01 4.243267384503554320525241689703e-02
5.128415713846434237095218962797e-01 3.770518001802144758643892617487e-02
5.662142383627400365474867375224e-01 3.292802697870598527838139342922e-02

6.173257363509456895731648203147e-01 2.822742843111311555619918628669e-02
6.659692277741875254225394997831e-01 2.371631426174266158055181416736e-02
7.119471677491176429161485945779e-01 1.949073902375019179707527625221e-02
7.550721490696653589499975390326e-01 1.562745497600185429263914938630e-02
7.951677290246410992955080641111e-01 1.218263616065921948432324236396e-02

8.320692331201225609044962250587e-01 9.191659171906862056875154678336e-03
8.656245299190459640315934939607e-01 6.669785707426889152448297884665e-03
8.956947703252128241602706244022e-01 4.613554638524916183991300848211e-03
9.221550837232646062326161593923e-01 3.002677300429412538253006791368e-03
9.448952222963264506166311180440e-01 1.802236739698672367979926091702e-03

9.638201428049714550682112595710e-01 9.650157916134973689185333090664e-04
9.788505079823915234961912144064e-01 4.338151296677098571295328085578e-04
9.899230489058714136289886596958e-01 1.436655713145746949240610972266e-04
9.969903249402902616657142473155e-01 2.388441610213042607336348181629e-05



==> anc/cosine_5 <==
N=5
0.000000000000000000000000000000e+00 4.788723821032066728153279263927e-01
4.621775118500733309541722861471e-01 3.207179083593561323010635612548e-01
8.253395159627676971722479333761e-01 7.646567295662187436680752903886e-02



==> anc/cosine_6 <==
N=6
2.061706592309477687697366461754e-01 3.856729798694036274353245949220e-01
5.855569241073450193884754737747e-01 2.067731798430865038667882076504e-01
8.682929026581405789335462750298e-01 4.417361265509121177342225091768e-02



==> anc/cosine_64 <==
N=64
2.393803409061827913539775033919e-02 4.783315049258113455608188152647e-02
7.175962012132989223405174286367e-02 4.745496111956251803709561464366e-02
1.194178740245581282634448846944e-01 4.670643413096124124143663793476e-02
1.668042887129906954689157429425e-01 4.560302108611766018728758410428e-02
2.138109283051869971101903123264e-01 4.416728081621972102252760079503e-02

2.603306560214099968483297273753e-01 4.242816839073121556658182716229e-02
3.062573614806264103704246640103e-01 4.042013701228491097262343960359e-02
3.514861872097057988120110048829e-01 3.818209176691409666115005064550e-02
3.959137541619580573067074408506e-01 3.575623938793839491407926375996e-02
4.394383860246503634357029595468e-01 3.318688092806293197402495318340e-02

4.819603320737562611441170583135e-01 3.051919442043774277042184676663e-02
5.233819883086099621811479840614e-01 2.779805236371840948711726134208e-02
5.636081165690709448325547811780e-01 2.506691446183577111535001234655e-02
6.025460613029845731102768597956e-01 2.236682988506766112089604899900e-02
6.401059636119636277513568861878e-01 1.973557588181649262049070093866e-02

6.762009721587430241423070825059e-01 1.720695139286713210398512855924e-02
7.107474504696793820619447177091e-01 1.481023593829810512713109984342e-02
7.436651801117150027951364702257e-01 1.256981596340859456114930338039e-02
7.748775591649284367886478225520e-01 1.050497347907578945776848474562e-02
8.043117953506119398465148875477e-01 8.629825558873308599203232299728e-03

8.318990931119577496490579805036e-01 6.953398301214926477199349512394e-03
8.575748338814967271824404547395e-01 5.479815362831672658187899840961e-03
8.812787487080789370309360797734e-01 4.208579149498400508081079475937e-03
9.029550823575335446766581504059e-01 3.134922148356784618342920305083e-03
9.225527479440752243614431766792e-01 2.250206564939557688732085123070e-03

9.400254710856925552333158818467e-01 1.542352192101166069262062168803e-03
9.553319224741593698236583831737e-01 9.962750560522452113466371615173e-04
9.684358374911684570697308363551e-01 5.943226076879097665977496045647e-04
9.793061206045336332457937363162e-01 3.166948058783729327206503134518e-04
9.879169283386215039782229973102e-01 1.418441379263099131778980440513e-04

9.942477012963930205392193453605e-01 4.685124075552038430721049031107e-05
9.982828845967676274586783447036e-01 7.776323565644751177538869652695e-06



==> anc/cosine_7 <==
N=7
0.000000000000000000000000000000e+00 3.664003986344115803689281869699e-01
3.587364934361459249327666289110e-01 2.903456559912382475132614889741e-01
6.719776112288728409346180826783e-01 1.359375217010727853938740221733e-01
8.972626452228245973858893247842e-01 2.713639535806451998393544885775e-02



==> anc/cosine_8 <==
N=8
1.632907481644007655600320722979e-01 3.132142520393365963985708872606e-01
4.733068413729294919577508979841e-01 2.140726153459560599968069968686e-01
7.344845577853027733436016127016e-01 9.180317624275718803209460763882e-02
9.176813795609143435059019793904e-01 1.752972873953149864806256172200e-02



==> anc/cosine_96 <==
N=96
1.609107169177236860414483072709e-02 3.216910001738050563768266356509e-02
4.825662813628258743443381663559e-02 3.205389813958577915958821765618e-02
8.037243996589863494134745469311e-02 3.182458026788892767620282277001e-02
1.124053981021808857757632652871e-01 3.148330229565637987278922100123e-02
1.443224744316727407027366776300e-01 3.103325870478819715216245173299e-02

1.760907541273064082200205490247e-01 3.047863624492094470742340492591e-02
2.076774679050243867899346777873e-01 2.982455366026684735442306404490e-02
2.390500241968234620449471865011e-01 2.907698868629480418725431474378e-02
2.701760412212117728442345408150e-01 2.824269377978810377585555700892e-02
3.010233789318011053439980937854e-01 2.732910224764663995028120630784e-02

3.315601708244336873930598808100e-01 2.634422659737189356986574211626e-02
3.617548555828626801666080218523e-01 2.529655104219931317973456733296e-02
3.915762085425653219262400014893e-01 2.419492015460493263300472051015e-02
4.209933729517640845859743086572e-01 2.304842567326734473233065118464e-02
4.499758910081609590857867162671e-01 2.186629343189893330355738860533e-02

4.784937346492497979753844555860e-01 2.065777229648527858971738175863e-02
5.065173360733583719411049762225e-01 1.943202687447682660097615511296e-02
5.340176179677826264696288516696e-01 1.819803560052969951858175975825e-02
5.609660234195082735930610081493e-01 1.696449561451369690046164937244e-02
5.873345454830678118787737211722e-01 1.573973563532255861592180087506e-02

6.130957563790538686428200616004e-01 1.453163780551284087649645435242e-02
6.382228362957032781294964836201e-01 1.334756924403891707827974901542e-02
6.626896017647830923042408235486e-01 1.219432380427404912482759802221e-02
6.864705335817543199177382972365e-01 1.107807429867826302114988291538e-02
7.095408042388685118847593681390e-01 1.000433522590437549925948012128e-02

7.318763048384759522878611134968e-01 8.977935826122892526056530867087e-03
7.534536714524047587638137116123e-01 8.003003100362084198840942199342e-03
7.742503108918234548038730087239e-01 7.082954263257914589584886648602e-03
7.942444258505447234347775217955e-01 6.220497958395276749407411564632e-03
8.134150393832876004447401659114e-01 5.417643453048936846924660235017e-03

8.317420186790149009605035530831e-01 4.675716945328621906252492964123e-03
8.492060980881301951479302923205e-01 3.995384061363888217012740714069e-03
8.657889013610832625722810682249e-01 3.376677592317893074947144371615e-03
8.814729630548223995810286288068e-01 2.819029519104728586057730473319e-03
8.962417490625678902208860963501e-01 2.321306394548427031793397610197e-03

9.100796762215696200372101998184e-01 1.881847195764459731472264802972e-03
9.229721309528244918588514657958e-01 1.498502820843271752696587766409e-03
9.349054868860588083193089872298e-01 1.168676480337949295032632745004e-03
9.458671214223380667754474453734e-01 8.893643223708955386946877390147e-04
9.558454311847170591137114406467e-01 6.571957271385924083727812091214e-04

9.648298463024799527839989590155e-01 4.684728090481090359942549479830e-04
9.728108434614756640517289024530e-01 3.192087696494582688105363319038e-04
9.797799576158765351626861126417e-01 2.051648491216037683882358886598e-04
9.857297921408461221765261653819e-01 1.218857257641030522216334627101e-04
9.906540267926704780521999308699e-01 6.473330949844252480927691485246e-05

9.945474210485427029001111423997e-01 2.891896515979887543917864942326e-05
9.974057998596303559633813791693e-01 9.534285649792990707309286472491e-06
9.992259046443316470973541131630e-01 1.580650088149388189831287280403e-06



==> anc/log_128_1 <==
N=128 m=1
0.000074626370041204912294725514 1.929733610275893304797784367557e-03
0.000422862078738348304954967078 3.838204411522222822467298526114e-03
0.001063360965987471732569086880 5.388425817742433387205144549099e-03
0.001997095285879070733155909856 6.716002350417140831132108920896e-03
0.003224171713098552078695231835 7.880876990751373200748097826547e-03

0.004744290827687556808466460167 8.916943555185124923611473387077e-03
0.006556862517207255242982568337 9.846051652650319232696316496258e-03
0.008661053328387286871614792632 1.068348599086509060425218005497e-02
0.011055810662086405760249477351 1.144055892524379397207094941104e-02
0.013739876930033912279812192571 1.212599834699338925377369694438e-02

0.016711798702124237574028610069 1.274675833800776957794851956738e-02
0.019969933112520803773120063299 1.330852449671168975942953337701e-02
0.023512452667770790939116398715 1.381604525731438622266558348818e-02
0.027337349082107912382464151545 1.427335807680833138669565837917e-02
0.031442436504050381750157287249 1.468394903871924039050927449131e-02

0.035825354357258953810166559455 1.505086861763881155481736811439e-02
0.040483569937879337107879026420 1.537681762284169739535720290540e-02
0.045414380862200286936408154920 1.566421228536073962898157910166e-02
0.050614917428291121959113130038 1.591523440448100360916685494702e-02
0.056082144935832333967520985516 1.613187056575370907711449334288e-02

0.061812865995440415761512416766 1.631594321712011196464410573834e-02
0.067803722849991948122242535107 1.646913557970243171991160510136e-02
0.074051199724321036862427758658 1.659301182171968271656329738786e-02
0.080551625215301732979556456733 1.668903354530282801456642162318e-02
0.087301174731164161735989963965 1.675857336940946352476980867229e-02

0.094295872986560022011346631368 1.680292620119000292284676730448e-02
0.101531596558144459546417463752 1.682331864941701393476050338436e-02
0.109004076504110952739523431045 1.682091693131415090653656326183e-02
0.116708901050089360757088328297 1.679683354775933823800524335266e-02
0.124641518343014592134336567672 1.675213294415111158187999070350e-02

0.132797239273937585105170847982 1.668783633017662649842170776310e-02
0.141171240370240510035433197738 1.660492579774420463117034745415e-02
0.149758566757304473019824339751 1.650434784989433972951546553385e-02
0.158554135189338521966920096102 1.638701643273521875084436566616e-02
0.167552737148797043304338398852 1.625381554601013897536560699599e-02

0.176749042013576356300540651475 1.610560149479407632387497454238e-02
0.186137600290981097269201936491 1.594320483428715767070442247854e-02
0.195712846917279663862128829542 1.576743205115974640643026859978e-02
0.205469104621520021339659488158 1.557906701797804849905186640069e-02
0.215400587352148249369177977781 1.537887225157139353992209169689e-02

0.225501403764858954201084375540 1.516759000153824037303171587394e-02
0.235765560770006425498545469941 1.494594319122948384702217836272e-02
0.246186967137816068088153913850 1.471463623033962305301862198417e-02
0.256759437159555501526965613284 1.447435571555640776045714444664e-02
0.267476694362752442876860393983 1.422577103347059764658018350485e-02

0.278332375278480980439812957363 1.396953487805194594639697104516e-02
0.289320033258678225321496402122 1.370628369339326226849532500086e-02
0.300433142341398874847281451485 1.343663805106124972000957850127e-02
0.311665101161865349676766234184 1.316120297023007828274822263974e-02
0.323009236907125392994791015792 1.288056818777822187034472051247e-02

0.334458809312086948454795151557 1.259530838467384474710266508557e-02
0.346007014694661435518658685325 1.230598337423669915057460154266e-02
0.357646990027710944360549100845 1.201313825722670935497430441363e-02
0.369371817045462151152066866879 1.171730354815594057812420324787e-02
0.381174526382019719306302834603 1.141899527673882094639085184010e-02

0.393048101739584444846120115613 1.111871506797473220013684730263e-02
0.404985484083956291509649242782 1.081695020398855795044764913035e-02
0.416979575864879631451152890168 1.051417367043103827725898581454e-02
0.429023245258767365674527859988 1.021084418995555491748201822813e-02
0.441109330431322064225859553741 9.907406245035958710495252973188e-03

0.453230643817555771148815786149 9.604290092166751967346667286093e-03
0.465379976416695604637658524106 9.301911769288526619394263152937e-03
0.477550102099449698288688464452 9.000673098104770638109914021727e-03
0.489733781925097331258850233473 8.700961682798199096882921905376e-03
0.501923768465858245561476587980 8.403150906513249205398612411669e-03

0.514112810135989114428009514303 8.107599926844243771996392866941e-03
0.526293655523049877282144734819 7.814653671454202755812922515521e-03
0.538459057718779168240288026592 7.524642834845837699273855776209e-03
0.550601778647016312610718032324 7.237883877212574735416670284676e-03
0.562714593386107328174234731922 6.954679026212370266437612455719e-03

0.574790294483234025355722757068 6.675316282429611534731907999902e-03
0.586821696258108634353403188638 6.400069429219663476271016169736e-03
0.598801639093481380544033649704 6.129198047565875765078850598238e-03
0.610722993709915065483642063001 5.862947536519437760295746257119e-03
0.622578665422288973603125831353 5.601549139737784656515829393835e-03

0.634361598375504298670006069058 5.345219978586807458542787459780e-03
0.646064779756874753890042209106 5.094163092225456336795666673690e-03
0.657681243982699079880155253730 4.848567485048059156319555831921e-03
0.669204076856526780350392291109 4.608608181819459022954462294399e-03
0.680626419696644580747479952298 4.374446290800601893272067252680e-03

0.691941473430328804675345442179 4.146229075127208647943512888242e-03
0.703142502652428080662753530275 3.924090032671407727741816522627e-03
0.714222839645861511478651500314 3.708148984585474015920482445222e-03
0.725175888361639642969719927451 3.498512172697930659063683006514e-03
0.735995128356039242115546185070 3.295272365905057589134924591005e-03

0.746674118682588016961976525362 3.098508975675166858103994099892e-03
0.757206501736541966056277254506 2.908288180758720118976081165715e-03
0.767586007049566013145557410571 2.724663061174361741738798116263e-03
0.777806455032357944781397197217 2.547673741519118984934171069545e-03
0.787861760662986404029786998387 2.377347543630286518049579451409e-03

0.797745937118745781978510249372 2.213699148606784604399034902239e-03
0.807453099349364268723393653635 2.056730768178985509188520880366e-03
0.816977467589436054816784974559 1.906432325398076202423411913222e-03
0.826313370807984689798912799298 1.762781644598909223783878142652e-03
0.835455250093101882567257096164 1.625744650573935969733268741507e-03

0.844397661969644544178997735034 1.495275576880171533149231075944e-03
0.853135281648012601350462035296 1.371317183186166428050542274352e-03
0.861662906202071021264022523521 1.253800981551621361049595392194e-03
0.869975457674321556612256103108 1.142647471518543926019183077612e-03
0.878067986106472913427634661864 1.037766383879681501057416708038e-03

0.885935672493602329894918296877 9.390569329773466870301785513487e-04
0.893573831660146895203706225651 8.464080773736571486466329155217e-04
0.900977915056009291723803570351 7.596987887216200423834596452647e-04
0.908143513471109962188050256454 6.787983286553839514472454122024e-04
0.915066359666765925937127564607 6.035665335073420404233284217480e-04

0.921742330922325517448009796311 5.338541066495844563346872703838e-04
0.928167451495538092443289446954 4.695029182474529345477560721912e-04
0.934337894995188094937133548000 4.103463122036346742611831901528e-04
0.940249986664573584814280949501 3.562094200623356948785223182558e-04
0.945900205574460052759908144663 3.069094816345871098452899686328e-04

0.951285186724190554372145563578 2.622561720976531488693188028106e-04
0.956401723049681970417809544347 2.220519353138203589223351593129e-04
0.961246767337082974871037878317 1.860923231065471104230589358234e-04
0.965817434040909253786351356198 1.541663402250360033715634212217e-04
0.970111001005500447171790747075 1.260567947217544283003428659669e-04

0.974124911088651128633951221842 1.015406534612665662566472655587e-04
0.977856773686234715108313254694 8.038940247295058134180954170173e-05
0.981304366156522124476415360951 6.236941185475605757844593147890e-05
0.984465635142602516366941710009 4.724230493010975136395899111670e-05
0.987338697790621496816203855684 3.476533135540920396375045866484e-05

0.989921842859909132507256113772 2.469174387127620912019775568559e-05
0.992213531716963851340145781900 1.677117838694615444651217573131e-05
0.994212399194125486739020569169 1.075003708408004249812528261641e-05
0.995917254260024861593650902884 6.371874224783868088717311216575e-06
0.997327080330116015572235527334 3.377784352577346658891715550832e-06

0.998441034531889480362540468143 1.506792605669244014402075301123e-06
0.999258442226526761708429422899 4.962470777428173303067580589406e-07
0.999778753306208734278089612212 8.221552536914402589940355231915e-08



==> anc/log_128_2 <==
N=128 m=2
0.000063065906710693160484875137 1.708157606287509378280402262510e-02
0.000386934406415003939781586300 2.878843290174103770162232539275e-02
0.000996876484069914451226200257 3.600625466942967581417471580069e-02
0.001895132558276013203640938872 4.097305792041520495568703387258e-02
0.003082490571754061197819263471 4.453106024549849889552008486319e-02

0.004559109811800137412740386950 4.711012733838712949538924066362e-02
0.006324745394751739180184117009 4.896593360985484468607874138536e-02
0.008378842072237713921389860471 5.026548863862828722162358727479e-02
0.010720582108366819058575229566 5.112508404561569320578406165465e-02
0.013348912965287150168773723668 5.162955805292065933408726857387e-02

0.016262564817029988651761165713 5.184304390353981011611464238924e-02
0.019460062441545412248100008077 5.181540339294382128386107604780e-02
0.022939733790984919598809242250 5.158629356264591354869278831417e-02
0.026699716499795665578682418516 5.118785202461096816745118454338e-02
0.030737963064743608673460275300 5.064653478039427259131546510753e-02

0.035052245146684633845777448347 4.998441223396228438328148741632e-02
0.039640157281254991944481392944 4.922010666439108285850265955492e-02
0.044499120188201017261886078181 4.836948535574642738000559027171e-02
0.049626383808358078223031710579 4.744618293306372473440383122733e-02
0.055019030158182896711940299260 4.646200164712352886303627878728e-02

0.060673976065812481451300350415 4.542722272826717271641031151778e-02
0.066587975834984835439920859212 4.435085181557991776940344673290e-02
0.072757623870885237908250579186 4.324081475839614003353438607375e-02
0.079179357293270009288926196889 4.210411553846321171653106315117e-02
0.085849458555920867385115832283 4.094696491670565476567959844458e-02

0.092764058086852599533226477506 3.977488619632488270555397125840e-02
0.099919136960240621984984180869 3.859280291260036951400700246737e-02
0.107310529608418719027539230017 3.740511211280708345525373751754e-02
0.114933926580290628768404884535 3.621574604667071632424756180376e-02
0.122784877350941090711840084140 3.502822446058910173477356142592e-02

0.130858793186008124141563900085 3.384569921693499147129089866231e-02
0.139150950063406360404701206305 3.267099260096602339193507151289e-02
0.147656491654211233184369076437 3.150663040244078705344417397806e-02
0.156370432363881532053300091193 3.035487064570095622819030547488e-02
0.165287660434480310936206461882 2.921772867534387726002593879297e-02

0.174402941108126632058487941687 2.809699917343171599891005239712e-02
0.183710919851554295980187620555 2.699427558015823333013162664630e-02
0.193206125641354140814653498228 2.591096730683269592797449697738e-02
0.202882974309222553288172198624 2.484831506328748021666736579376e-02
0.212735771946321855559372100494 2.380740456784178106071227904088e-02

0.222758718365671423293437366570 2.278917886406073702437768759024e-02
0.232945910621326393932652129979 2.179444943266008399410669149998e-02
0.243291346582959384866848211472 2.082390625741061434067360934346e-02
0.253788928564336361103799065345 1.987812697953720972972289633466e-02
0.264432467004067941659104102297 1.895758525489671731129869347024e-02

0.275215684196919809361099277713 1.806265841137734768425040347166e-02
0.286132218073878701680721080383 1.719363448986970286346825955611e-02
0.297175626029092252395745300553 1.635071874032075310520976776727e-02
0.308339388791730531177029189085 1.553403963439937277383955930946e-02
0.319616914340753508345808104890 1.474365444785447376924310265349e-02

0.331001541860511044008490739491 1.397955445847412041071557123440e-02
0.342486545735049692162957271895 1.324166979944433717234029568234e-02
0.354065139578953061767706910432 1.252987400268627707431653166536e-02
0.365730480302499221081664970313 1.184398826227762303621854140535e-02
0.377475672208879277490879157097 1.118378544422114144754575254030e-02

0.389293771121185483602672763512 1.054899386551301666478224719943e-02
0.401177788536844734222113876029 9.939300862605234118998784700848e-03
0.413120695807143893268532647914 9.354356166882542407884844161930e-03
0.425115428339466825591146839169 8.793775102629108949648550709578e-03
0.437154889819839136445421637274 8.257141621095637825696954605217e-03

0.449231956453355296257548649333 7.744011182654661063016945503212e-03
0.461339481220043926086763356580 7.253913497616351644687077535642e-03
0.473470298143710433098987567105 6.786355135041084906450937425748e-03
0.485617226571281823168134234180 6.340822007803927016314743926180e-03
0.497773075460166299454789530973 5.916781741219670369793318752591e-03

0.509930647671130111819924932733 5.513685931707386104007995941428e-03
0.522082744264185991240774901914 5.130972301245670566302824953171e-03
0.534222168794981332345132095031 4.768066752730903416286646047483e-03
0.546341731609170028260403219532 4.424385330789789852347217306548e-03
0.558434254132249472849787689996 4.099336092104635466101734143509e-03

0.570492573152343688087690347743 3.792320888876904830190084596466e-03
0.582509545093414774454621312404 3.502737068674455461295717780865e-03
0.594478050276387888488815103332 3.229979093574173054016919077467e-03
0.606390997165679695221275608952 2.973440081219125994816811954067e-03
0.618241326598626697432172239574 2.732513270153064713841287774949e-03

0.630022015995317983500411697860 2.506593411570968126837944839252e-03
0.641726083546346737467939639873 2.295078089428752544666113278893e-03
0.653346592376006296318545437629 2.097368970685018626486641684716e-03
0.664876654678469598777588476727 1.912872987300013377137870105759e-03
0.676309435824505526264498142434 1.741003451489353383443602940504e-03

0.687638158436301869589379271676 1.581181105620307631256069335428e-03
0.698856106427982444581439120830 1.432835108044639643804323357522e-03
0.709956629009425206349481170470 1.295403956082444503909139917029e-03
0.720933144651009055772643724311 1.168336347304562853177817692034e-03
0.731779145006939373700475171561 1.051091980205654657612076401497e-03

0.742488198794826138895199403518 9.431422953146603334039303297349e-04
0.753053955629213765749899386545 8.439711577530842611039626644779e-04
0.763470149806788518147628851286 7.530754822233373588365575169994e-04
0.773730604041017497544567935991 6.699658013884023886319101799954e-04
0.783829233144002747808847983715 5.941667785895570360118305249128e-04

0.793760047653364948335814229015 5.252176658401021675561330684865e-04
0.803517157402003463034791899073 4.626727080293613923483889054649e-04
0.813094775028613159609668267385 4.061014942720694248416750638590e-04
0.822487219426873396485913480277 3.550892573431311859155471872409e-04
0.831688919131260881603370112078 3.092371221461396573467259084598e-04

0.840694415637475729563275345857 2.681623041755597124661291238176e-04
0.849498366655508978046247792719 2.314982589467272909925262420936e-04
0.858095549293420075461319009346 1.988947833844224509346265119359e-04
0.866480863169934435129178627802 1.700180701794258085439226194246e-04
0.874649333454014099082501420291 1.445507161428630335717048120448e-04

0.882596113829598923186965453376 1.221916856100085669372679264478e-04
0.890316489383761577252676172132 1.026562299683070890858517912179e-04
0.897805879416567195864515185409 8.567576440844919496323561796469e-05
0.905059840170977947002926994462 7.099770302219420190218276144137e-05
0.912074067481194462268087169590 5.838525339607257927145540998702e-05

0.918844399337880548952170084296 4.761717187594276058517476721025e-05
0.925366818368775748874779995609 3.848748070345542847996366290013e-05
0.931637454233263497146127948744 3.080514825163864386741024804435e-05
0.937652585929533073600900168689 2.439373361291680604668293252791e-05
0.943408644013054833085618493825 1.909099681878331610440791112309e-05

0.948902212725186339080139484391 1.474847599593862452443736798708e-05
0.954130032030852187693405320919 1.123103278886870308485302004558e-05
0.959088999564410213949777240211 8.416367403468831184419881796088e-06
0.963776172483063101156244762664 6.194504650316591490118705076611e-06
0.968188769227555547510843676194 4.467252389475991291946383958045e-06

0.972324171190524347725566686180 3.147633801188256675215851388561e-06
0.976179924293962274138164627813 2.159294928396992728138566288348e-06
0.979753740479271617782635514663 1.435888957694913257206425467480e-06
0.983043499117307416462944934516 9.204387249006791712735657454542e-07
0.986047248353912230346455200969 5.646789500173265018030264860570e-07

0.988763206424289866795256083018 3.283797237331538103912025945717e-07
0.991189763011926812332522906908 1.786527838514491478479420217442e-07
0.993325480837757855008447973867 8.924213503138904375796335798939e-08
0.995169097984439733140652947664 3.980057894768432906673172707494e-08
0.996719532529752273502303832107 1.515373439457705275951445929660e-08

0.997975895418040655318811188347 4.553137940143403549807987409866e-09
0.998937541201862489504229192576 9.200254660009582273462607101355e-10
0.999604400978106366954469907910 8.140343339634224040022238145071e-11



==> anc/log_128_3 <==
N=128 m=3
0.000052794699067469345995670236 1.560590023311531440659237233014e-01
0.000353385784960620992826319915 2.207079900250290419549770333082e-01
0.000933799954678133624523655146 2.450496757670143327241612048750e-01
0.001797589873188381722380945178 2.541236067909737704047964096457e-01
0.002946237744147123963786256022 2.555196726468125835047317684479e-01

0.004380366229761320649138353717 2.525593352736346963403466852864e-01
0.006100077244791920296254158401 2.469748057021054562220798368087e-01
0.008105093939652746624423385698 2.397688298781614006906226179360e-01
0.010394832953873281302692768189 2.315633058935328694471988314978e-01
0.012968445949896068699083947028 2.227629719462860418123364913031e-01

0.015824845654954906169157815708 2.136405132433471384130522705742e-01
0.018962723326572767642067350603 2.043842798659359254974835961136e-01
0.022380561135067512345008024241 1.951266467101887100956671750651e-01
0.026076641374303880675275944841 1.859616695988872939431390870846e-01
0.030049053613591469490422419966 1.769565019580766101824233559378e-01

0.034295700472106088226429387763 1.681590132519455302162764795187e-01
0.038814302450592184322569818826 1.596030098266920827257002576518e-01
0.043602402107492385245985614952 1.513118949516689156452935617156e-01
0.048657367774784481843596624890 1.433012855185587424034169388091e-01
0.053976396949690841688436830045 1.355809150605902942649408068055e-01

0.059556519459265568074879180613 1.281560386369555963113668229322e-01
0.065394600468256093880553123171 1.210284837711927033914007759404e-01
0.071487343382143789045617394151 1.141974458725896424587514979536e-01
0.077831292684155604165957072612 1.076600965582944040095723517178e-01
0.084422836735570838795594209255 1.014120532113421804144024697936e-01

0.091258210561697525196472497206 9.544774442601846260440752557633e-02
0.098333498640714657748893673571 8.976069651421123142489819671449e-02
0.105644637708664447475872598627 8.434375958342602628324476303998e-02
0.113187419590885306043200927687 7.918928694892834426061401044433e-02
0.120957494067858247025771820892 7.428927821641777112625640777620e-02

0.128950371781624291320990290790 6.963549387113947503907860352299e-02
0.137161427187494155056402559026 6.521954736501680132313837998343e-02
0.145585901554623569271640878436 6.103297931973023862489155389005e-02
0.154218906018101407949418269314 5.706731743128204126171617678475e-02
0.163055424684443762450744005087 5.331412487915337278727568957722e-02

0.172090317791767865956378628686 4.976503944552066980457017699621e-02
0.181318324925406995666955826509 4.641180509017464465880184517586e-02
0.190734068289299452064300524951 4.324629737058795774015966511701e-02
0.200332056033124667847524446029 4.026054381889584229640837743838e-02
0.210106685634854388363162252397 3.744674016979061527157781716922e-02

0.220052247338126465957303806275 3.479726316160300023232112821126e-02
0.230162927643625055127610891829 3.230468049670908948066635646571e-02
0.240432812853457477376786748066 2.996175843895316976539010325928e-02
0.250855892667349626581831231050 2.776146743898373125803708428837e-02
0.261426063829334395970404525258 2.569698610863636691764650938166e-02

0.272137133823477905510856503959 2.376170380919213850635562262792e-02
0.282982824617073597687381855236 2.194922207272169412291867441347e-02
0.293956776449632351048994465502 2.025335503863110596327128157405e-02
0.305052551665905832441013199669 1.866812905725866516580980318551e-02
0.316263638591098887252523987293 1.718778158759576539925888607927e-02

0.327583455446353626603808682486 1.580675949586100202988516649712e-02
0.339005354302521994193752297741 1.451971684490296278898068531171e-02
0.350522625070184136611258980706 1.332151225057173984374830495195e-02
0.362128499523816151436849841822 1.220720586974310156158537889085e-02
0.373816155357962153752542407892 1.117205607516890656957536901794e-02

0.385578720273221584168569038106 1.021151586441253088210670120719e-02
0.397409276089822858410764643586 9.321229043525025814185090125996e-03
0.409300862886518472705986874577 8.497026220595709536318073467651e-03
0.421246483162504227207397267554 7.734920639681758175280211279984e-03
0.433239106020036052926429110659 7.031103881731200009595969189252e-03

0.445271671365391805037205351338 6.381941455836293005291137714603e-03
0.457337094125802127446813660177 5.783968301385765370035464124702e-03
0.469428268479953937127809126085 5.233884219339228152872549064357e-03
0.481538072099652081159405456956 4.728549248854493125954060730162e-03
0.493659370400209162841654103852 4.264979003799962024298138607613e-03

0.505785020797120309692886199439 3.840339982231069972964935336254e-03
0.517907876966568673173846637306 3.451944860661531795813056313181e-03
0.530020793107298626606154835020 3.097247783883170813571515337052e-03
0.542116628201386892684531287795 2.773839660154299889028233990644e-03
0.554188250271437122186830901853 2.479443470762488428602196637866e-03

0.566228540631720704937476980572 2.211909602253437107837847367641e-03
0.578230398130785772710267022289 1.969211208987135906003060597589e-03
0.590186743383057406563124828699 1.749439613121703072742857033359e-03
0.602090522986954947385887037094 1.550799748622718320641101766671e-03
0.613934713727056991184615427940 1.371605655441758998337255440338e-03

0.625712326757851095917785649080 1.210276029594069842141458745928e-03
0.637416411766613403303938601544 1.065329834485002627108443548529e-03
0.649040061112973257987489810170 9.353819784823122630965999348705e-04
0.660576413942729460806640986238 8.191390634017809831480925288618e-04
0.672018660273497997411843581666 7.153952082629374311509677627196e-04

0.683360045049785914436304063193 6.230279523764812365311102433204e-04
0.694593872165102450542500122586 5.409942415426161055038034883879e-04
0.705713508448736548040627628369 4.683265008675113926362272062010e-04
0.716712387614849452845434883579 4.041287974416329909289630654645e-04
0.727584014171552238216550544945 3.475730958671313547740666149579e-04

0.738321967287660744573603081396 2.978956093705609437303262301697e-04
0.748919904614844599212854265182 2.543932489908923882250268259554e-04
0.759371566062912653931512379569 2.164201730902379519069086332574e-04
0.769670777526004346457356187594 1.833844391952933943020381842650e-04
0.779811454557485148327803215100 1.547447599407086681134832691343e-04

0.789787605991374408028827450280 1.300073646510693408432913248515e-04
0.799593337508165541656134818244 1.087229678656438673507736924550e-04
0.809222855142931681891381336194 9.048384587936622531895834058891e-05
0.818670468733644601095007400932 7.492102214459579844098129363487e-05
0.827930595307671026000513910060 6.170156215101085004063412730929e-05

0.836997762404448436209489206586 5.052597817558933400998315960644e-05
0.845866611332382199486541112085 4.112574407109973203399004036342e-05
0.854531900358047608697965395219 3.326092003999361978197452193706e-05
0.862988507825824287153614518281 2.671788712122249890424975932770e-05
0.871231435206136866818610954214 2.130719090048322965593946389394e-05

0.879255810070525318344237732538 1.686149373994065309720580498897e-05
0.887056888991821552524508180127 1.323363461181216124609972689218e-05
0.894630060367766988993719961016 1.029479541157067103338347525966e-05
0.901970847166470281524472635896 7.932772421184124905907582753797e-06
0.909074909592177664676769012793 6.050351391023642703066615687951e-06

0.915938047669914021320875006707 4.563784511106531633945294179602e-06
0.922556203747656251478251048362 3.401367348465418260878233383750e-06
0.928925464914830392403611610773 2.502113637922879362764187486959e-06
0.935042065336093719651749647204 1.814525628673655809666020053812e-06
0.940902388499594545020733714030 1.295457509103303784265003079583e-06

0.946502969379231459562254785778 9.090692574690181198089002996075e-07
0.951840496510920582199243662788 6.258680966967802609744656403533e-07
0.956911813983627658950975257776 4.218345678646797323899215673685e-07
0.961713923347114911640622540399 2.776300791943397331528018273532e-07
0.966243985440324027960347456468 1.778826358024700818634735031239e-07

0.970499322147694216800240327984 1.105473103060620068047419980462e-07
0.974477418096722377138129837368 6.633787585210224978329936637818e-08
0.978175922321201546272373051077 3.822589147087035144322138019537e-08
0.981592649936133671293816426716 2.100340503577934086760548932444e-08
0.984725583914257427782162261863 1.090532174665985693207848933521e-08

0.987572877149137810975025153206 5.287376120713903700255613410018e-09
0.990132855209998471315164066276 2.355543148037199614464423283315e-09
0.992404020749014615579786845770 9.426297068549908460526106050596e-10
0.994385062078615850389096011476 3.277006856148750924210645352379e-10
0.996074873434321773942929426585 9.391566068558348561041989943959e-11

0.997472613743438500575676666385 2.028155290489336648411589569197e-11
0.998577928782119277273420004109 2.764544100970008146575678796832e-12
0.999392267538558681461276366651 1.507735603033433875475200446166e-13



==> anc/log_16_1 <==
N=16 m=1
0.003897834487115915924053605270 6.079171004359123285117338712348e-02
0.023028945616873239820317630985 1.029156775175821443876917362104e-01
0.058280398306240412348353229839 1.223556620460091935575475131975e-01
0.108678365091054036487713613051 1.275692469370159887170422092386e-01
0.172609454909843937760843776232 1.230135746000709154231233651369e-01

0.247937054470578495147671753047 1.118472448554857226218489034290e-01
0.332094549129917155984755859320 9.659638515212434125296816508020e-02
0.422183910581948600115088366745 7.935666435147313878244167705198e-02
0.515082473381462603476277704052 6.185049458196520709513608531126e-02
0.607556120447728724086384921709 4.543524650772666862882995265086e-02

0.696375653228214061156318166581 3.109897475158180640925286279268e-02
0.778432565873265405203868167732 1.945976592736084207808602686695e-02
0.850850269715391083233822761319 1.077625496320552564553931621588e-02
0.911086857222271905418818994060 4.972542890087641712505249516458e-03
0.957025571703542157591520509383 1.678201110051194515035464190588e-03

0.987047800247984476758697436516 2.823537646684363217780859874134e-04



==> anc/log_16_2 <==
N=16 m=2
0.002828300159798346153796255376 3.017804768910722148946033557251e-01
0.019110751099867943384790613835 3.741987129795509089816530423568e-01
0.050568668659265432011719225999 3.466758983927313423788921832378e-01
0.096636285322501642313045502600 2.894108762203927724515437617974e-01
0.156047462130954674554332858255 2.260843873257576670514642314873e-01

0.226989114165827971803819644676 1.670806008545404384704420258733e-01
0.307197679621558503316249263672 1.170046677648722341323274625183e-01
0.394052383477371107606217485712 7.739002602898943724145295877430e-02
0.484674055439230879149173571048 4.799989180821194948508832651046e-02
0.576029942951758303288387471899 2.759476706109322541291940307519e-02

0.665042420674438231667571326398 1.444657442849368741165809244383e-02
0.748698526989689381012967545944 6.702011552564533217384068725002e-03
0.824156928544244138937907747171 2.635892263671707064627033697627e-03
0.888849085545879897517030972172 8.127337090368283409778095438077e-04
0.940572876994778079775414879583 1.674651369622762808836568264748e-04

0.977589501930006366442669042460 1.501758205877718408258740736548e-05



==> anc/log_16_3 <==
N=16 m=3
0.002021521850964355994406439053 1.655913351033962481126496222936e+00
0.015836562367558485788969570121 1.487639218527231577364010044761e+00
0.043885725764701028811282990771 1.074651861053159847177669785982e+00
0.085977242224609538687805742314 7.215983279664232520734566244147e-01
0.141163733545854521236908044653 4.598174852525466680219751279557e-01

0.207931902681436876454257936351 2.786655149293535109984439093243e-01
0.284302593112592824579336984437 1.599839462886955389687676143984e-01
0.367919292621806522249597274488 8.634988751758196056537750063224e-02
0.456139521493461863176075215857 4.333022341299933702979795090332e-02
0.546131665724571009364122065430 1.989914439453743643366526367755e-02

0.634976255207095863568385221705 8.177957131459614975344039437535e-03
0.719769378415657134334853845010 2.909194368055287824105888411847e-03
0.797725606494974826539835777733 8.501540600512363261226327734437e-04
0.866278658773868216504610507993 1.865630468264305145235990596345e-04
0.923183506378149788679966949304 2.575337566791413157048442191046e-05

0.966668522145423689322473138803 1.417641447906468673310909582033e-06



==> anc/log_32_1 <==
N=32 m=1
0.001075611083792196962969780374 2.038902353154669360678095145948e-02
0.006250810087022611420940359812 3.744167643666325870266865609602e-02
0.015828440849814085756034013728 4.879551120357912426760113662188e-02
0.029763503015650741969201865066 5.652398407509892722913139058302e-02
0.047952075021796781929230313524 6.156760171990661038317854151263e-02

0.070243835080691782394631349439 6.448943356574232921334360558511e-02
0.096446733872306144550717556877 6.568343028833496966372219195800e-02
0.126330177238288855670927823237 6.545403708436423656843745959207e-02
0.159627885377058237812811107010 6.405254161395674276283699710476e-02
0.196040775673162762696011348311 6.169550988558143005800175958403e-02

0.235239991432045876415656238634 5.857473633393504772421084463711e-02
0.276870117481971498765825598823 5.486278410751183662840545890086e-02
0.320552588333084501570991450220 5.071608278942955352752500201694e-02
0.365889277017391008213364181533 4.627661690561036129053563642972e-02
0.412466242965958006746918441501 4.167278621118906992105935421645e-02

0.459857611366113731462251230398 3.701978322627793155373836804545e-02
0.507629552650971107573873093379 3.241970322894102028788087513658e-02
0.555344328286804553896241869502 2.796152596501113562905661605235e-02
0.602564367427936746511081947480 2.372106188106418474816664400763e-02
0.648856338084223098305210689904 1.976092596118249418336048511472e-02

0.693795176069503461643422773708 1.613058237539254893727803749603e-02
0.736968035096385058596671568924 1.286648927967597408656409433023e-02
0.777978121904545949751093820652 9.992363018151793691237549501316e-03
0.816448381219165721601405720714 7.519573343586885469312279166781e-03
0.852024996597507910906775407136 5.447675287399510074011859932037e-03

0.884380674787703883167732652366 3.765078475839582374425557979883e-03
0.913217683000779271177992728913 2.449850691860755054623008200121e-03
0.938270610220814688469873419834 1.470649124225212622910636121040e-03
0.959308824361078970714596951014 7.877699015661481358446120973493e-04
0.976138591908960893895245577494 3.543041047381739788853710703857e-04

0.988604783199628925877742225025 1.173864734710108664103757263046e-04
0.996591630180025190073559249132 1.952190916544675885464372371145e-05



==> anc/log_32_2 <==
N=32 m=2
0.000835312139679126004807181196 1.263940188240929842095655771075e-01
0.005419227067639708238586240287 1.818205093558118880740275515525e-01
0.014210556820420418444217097935 1.972986950516008095582489231245e-01
0.027213269731514212407940123494 1.960033235253440834581723594588e-01
0.044357375393312285999409306683 1.861459886643959492361075425900e-01

0.065521081480608841169680364074 1.717406588869219772243536628918e-01
0.090538325522929781436744315340 1.550759364176717209083841005704e-01
0.119203072637308737629128272276 1.375715686357988489597631052074e-01
0.151272639594035459491776553560 1.201482906973402484952891364610e-01
0.186470748242565602862120957120 1.034122895584350931558405751560e-01

0.224490574751334267092409081836 8.775756507087488066601563722347e-02
0.264997903387106261337624038851 7.342783081769294275428057896847e-02
0.307634426180342862499316564543 6.055679058746439028969743277280e-02
0.352021197191955994346617796556 4.919607011698299879879067621318e-02
0.397762232626903169063710251719 3.933568391148245728197609877044e-02

0.444448237898246683558995973069 3.091973586482652164641828171304e-02
0.491660436482987920175721487068 2.385890545033773466341757077240e-02
0.538974471390641086780085760014 1.804063891960724923616909441907e-02
0.585964347460434650667334569912 1.333760314418937091731104058536e-02
0.632206381074252418756948969438 9.614746955188868237517566571020e-03

0.677283122977215020298283175893 6.735187518799248555005527520044e-03
0.720787219598937077585827179605 4.565062713807751229594812285666e-03
0.762325178491906418400132351035 2.977444939301859562703058022168e-03
0.801521004224814089069498062364 1.855385685456864517598756645984e-03
0.838019672330608264446766147310 1.094146501878331961307085714236e-03

0.871490410903321587874981331133 6.026662772425006030770541904055e-04
0.901629762792095903236457900534 3.043141426251276279285139443976e-04
0.928164408183612010877059600285 1.369799238863137036692748248318e-04
0.950853745901668277424585034986 5.255858855843280929193864832616e-05
0.969492300558049758802374990643 1.589063801011111502686399304435e-05

0.983912386239710153201370090673 3.226220352665295430585498162753e-06
0.993990728357514954940357725377 2.863940197752480200165836372723e-07



==> anc/log_32_3 <==
N=32 m=3
0.000639875919223260422804665107 8.366533994313483296229490796174e-01
0.004687855205114847216836612224 9.308210456854830544579848374727e-01
0.012749680190615422114263967776 8.380082538458131433410379691209e-01
0.024877197890576579363374702536 7.133057525874241410959744537410e-01
0.041033119092725674831806897693 5.908176561224592642264119518705e-01

0.061123000123944809300463117203 4.805851076598546618899527695655e-01
0.085005659816970203602733652596 3.852708051294311393287969317704e-01
0.112498597740308849608668092444 3.048163829441944947929447282044e-01
0.143381786923470302227186682283 2.380919858907430048927025216928e-01
0.177400902594790122611875241885 1.835704092094483297570660965383e-01

0.214270397471218417265590910161 1.396288120762153857923966103079e-01
0.253676599616684627067318532580 1.046909728973113209417528900595e-01
0.295280909441286142175218221852 7.729507776282412834301837946986e-02
0.338723124815287791815628631371 5.612422010134183389208965715400e-02
0.383624898185629970154013429685 4.001711265942373258377795452630e-02

0.429593315280352530352412012565 2.796778711415646267467841558646e-02
0.476224576306955875971868456276 1.911894996441455770982671373938e-02
0.523107755045093593774447326308 1.275163316668989027537711755101e-02
0.569828607668251948917660196793 8.272729805849386200438610439642e-03
0.615973400853207817254851765841 5.201440216044857024887041398041e-03

0.661132727400994974574699810198 3.155334256025552495828194593673e-03
0.704905277022433295493099469537 1.836542764169971495989199933015e-03
0.746901530084587249479888810236 1.018465200786518296837804686794e-03
0.786747343067946915987000990323 5.332896363600514001246112234544e-04
0.824087396621491278289934371149 2.605489910619141372014976834187e-04

0.858588481496399345261552697872 1.168751246701087253938934446031e-04
0.889942607411636224279136654503 4.705567524115684116720138446569e-05
0.917869945033001078994448083490 1.644548587569793297414813704222e-05
0.942121688362067387562126749867 4.734399942175080500493434229831e-06
0.962483217158411232241460826516 1.026231360123085503283645419493e-06

0.978779414864377877053094457796 1.402959445283276323421228383095e-07
0.990896108801160481463248548072 7.668091083336782599885045370819e-09



==> anc/log_3_1 <==
N=3 m=1
0.063890793087325404996116603136 5.134045522323633251293004975665e-01
0.368997063715618765546197645857 3.919800412014875548062871809662e-01
0.766880303938941455423682659817 9.461540656614912006441232146723e-02



==> anc/log_3_2 <==
N=3 m=2
0.036263311146964048693048648620 1.363830383647106543902417467173e+00
0.273148602374170880297620340946 5.658154596438236234771905841153e-01
0.653711089636059368238645252731 7.035415670906983262039194871157e-02



==> anc/log_3_3 <==
N=3 m=3
0.020507704514603744777102024441 4.775018323969746036607609105464e+00
0.202691305278460253555198684808 1.142725839480358795499666054513e+00
0.552602041229496069535731324385 8.225583654989516789272484002308e-02



==> anc/log_48_1 <==
N=48 m=1
0.000497629901556046179145759139 1.042789447236555209751983660433e-02
0.002867070216440045669479786790 1.974751442055176208465168469721e-02
0.007246442688995143824223789542 2.653279841621948602521063589099e-02
0.013632850954268901451859021641 3.171974908684836601569364809775e-02
0.022008024624811790624958909258 3.572357949791753740854359589159e-02

0.032342846570475799886597087822 3.878306156058270701807184830206e-02
0.044598696703038623660043166837 4.105658667322463344103632029745e-02
0.058728131138836794932625852635 4.265947520896934102104018809272e-02
0.074675346767713061692658581237 4.368146111421046290454632337125e-02
0.092376568136597001721781861456 4.419592700956052419300300192155e-02

0.111760409808554642681304929128 4.426519924345521993706522963337e-02
0.132748237890198521515389592673 4.394376712695025112637967624207e-02
0.155254542119402918535533353496 4.328032509160347658571085765990e-02
0.179187324106249519312608423152 4.231910830159837542999992562753e-02
0.204448504315638046129686481238 4.110078467037775873870777242009e-02

0.230934348697076868160363646577 3.966305825072943067806845130047e-02
0.258535914858849374066551258902 3.804107947165882926458551149717e-02
0.287139517042585581049089605977 3.626772330482190162576779772742e-02
0.316627208724549213769361975911 3.437377573832011650849754242455e-02
0.346877281368563123963239457307 3.238805602405426014067103976378e-02

0.377764777636071344285679184687 3.033749386088157508202602862956e-02
0.409162017194516139112671542833 2.824717518631350477861116060083e-02
0.440939133139925613605185286384 2.614036652897764996682752575987e-02
0.472964616953474490428987729417 2.403852529393064256818766128176e-02
0.505105869838557717915362659548 2.196130152468727166817324787391e-02

0.537229758230571928333935972425 1.992653536354714186188726052766e-02
0.569203171233466989227219183397 1.795025345625983895390722257123e-02
0.600893577713400771647798658912 1.604666681320497797950067337868e-02
0.632169580769242253372906609286 1.422817207649485706586315535072e-02
0.662901467301307310551211605693 1.250535770256344293870285773572e-02

0.692961750412885992603930333928 1.088701621953616569542144484200e-02
0.722225702403276004135898877714 9.380163434595030087735894990766e-03
0.750571876145702449325079069654 7.990065232077569896520610074956e-03
0.777882612688247526949310377711 6.720272406295934565143638316785e-03
0.804044532970312801924607714965 5.572663805450439521699058002565e-03

0.828949011610742276568634184204 4.547497918293652912119755124253e-03
0.852492630796024167806068893856 3.643472908803943528447778808515e-03
0.874577612377274680147315232618 2.857794992689372265388062849239e-03
0.895112226371925717152172303793 2.186254950584775414337425460385e-03
0.914011174158228587140555452641 1.623312484496543818212644369027e-03

0.931195944743540359450936437393 1.162188045040681760429186125203e-03
0.946595142569870784532314209585 7.949616863182087148823382106360e-04
0.960144785360045909921734902566 5.126784421589498906206769648860e-04
0.971788570395971388853083386168 3.054596614504822578890998014801e-04
0.981478106921374030468313567059 1.626196911564525321049583410759e-04

0.989173108915278385043472167922 7.278725417142155545493713005970e-05
0.994841521627466663250510438258 2.403084286115537367414092648072e-05
0.998459347898658067673140522844 3.987533138325101460668488512267e-06



==> anc/log_48_2 <==
N=48 m=2
0.000398501409840832875830435066 7.255609082788592051776526346704e-02
0.002535434394600086823186294475 1.107897893353077209842638607458e-01
0.006609928034849831216322626385 1.272166358319690769095210673152e-01
0.012634935345269969520499111935 1.337318377246781025150512375056e-01
0.020602043724568858104439758983 1.346287361117285365285846558015e-01

0.030489745278636691796835861065 1.320368434898250497749564401816e-01
0.042265923482997720368290505372 1.271933961395515146226185621714e-01
0.055889015742612822924708394045 1.208891162240736699557420831489e-01
0.071308717241329271577110120598 1.136620255672326241421147134015e-01
0.088466496839149619727442061206 1.058941244856522637285617641254e-01

0.107296031807952586566503812964 9.786453329506865173407387333307e-02
0.127723609885018106514006714147 8.978092764489813079665001609034e-02
0.149668522735499469147635749138 8.179925340139986109973820666559e-02
0.173043463458678634328107698463 7.403670650812279288934821768007e-02
0.197754934887867714230187323252 6.658064368356309535442732300933e-02

0.223703672183167197627354792453 5.949493052286557465544147574964e-02
0.250785081307087661280907463367 5.282461798476795976968993968535e-02
0.278889693790164549478784874724 4.659949450994186876566379944432e-02
0.307903637425365936536517980531 4.083686075908654636147197153490e-02
0.337709122009749273915247123155 3.554375298174247009266049394452e-02

0.368184938886440946440845436525 3.071876562187701334849092276239e-02
0.399206972775626486820739308018 2.635357547473318884114858442270e-02
0.430648724187496874244649058739 2.243423804507514994018605066368e-02
0.462381840563036327126024040481 1.894230556731877725085839224721e-02
0.494276654177525809283672984753 1.585580171812754583528952282363e-02

0.526202724758492057185152194305 1.315007808025625264637129236488e-02
0.558029384709140993907457872006 1.079857044323384171475218348553e-02
0.589626284786421478621298219792 8.773468106612357648811529295667e-03
0.620863938057251700364112999236 7.046305860748687883011556449100e-03
0.651614259945335573682958781585 5.588485838753323378125309058034e-03

0.681751102183132746530043100116 4.371734674413707706928408339117e-03
0.711150778498006728255890545660 3.368500165294523629148823172823e-03
0.739692579887709430919151372329 2.552290787320941632409808686009e-03
0.767259277377750996400249399648 1.897960836445197632221036574198e-03
0.793737610201708679734110696869 1.381943611555117289584926774495e-03

0.819018757405425553339169641122 9.824348469613410699084830512965e-04
0.842998790948401042902325127209 6.795285125975703463347278520887e-04
0.865579108463181352691820062748 4.553070952544601702173940788660e-04
0.886666843942605196728249012790 2.938885315909935730383732434396e-04
0.906175254770587134963633338615 1.814320653657749059107146952029e-04

0.924024083732759150626257017110 1.061054331955209365462870138636e-04
0.940139895040423066704822626336 5.801593396619842729839301063967e-05
0.954456384272531168823133912075 2.910809778851603773567272516906e-05
0.966914664464206287565855521440 1.303083380691620810893465268456e-05
0.977463538086035131842159309940 4.977096287010648518217492096820e-06

0.986059794901243658694003010265 1.499260345196411846912648180557e-06
0.992668739736664014327701122008 3.035384550995774391111259720389e-07
0.997266639012609162435465196225 2.689325834411141346629001626623e-08



==> anc/log_48_3 <==
N=48 m=3
0.000315173468444679201131021301 5.318205097461320083847819196330e-01
0.002237107749278817303386187850 6.468311104870666094421588094451e-01
0.006024385476456652230054979722 6.321971468685708556768262781252e-01
0.011705857648895370891656194094 5.833654049295648844262713699631e-01
0.019282839765910401097627455918 5.245721251030875361885036724939e-01

0.028741271324086444287754087780 4.646740114067240180727529227314e-01
0.040055373749368216844676782659 4.073864493562625547562363210664e-01
0.053189303807877765965246435642 3.543069867607328119136081206258e-01
0.068098099069874599131172492077 3.060490360702552804655329003305e-01
0.084728323708611091977016432113 2.627345704059378593425351458388e-01

0.103018576080008010207562126127 2.242309517882747800054661299896e-01
0.122899931663161542040385955227 1.902733543698909944212874213185e-01
0.144296358248262430877399343340 1.605315452582157271896972578848e-01
0.167125123072873629126768645864 1.346477820821790980159842115515e-01
0.191297202817778729472305760232 1.122589152865580467830920392020e-01

0.216717702547605108850847032402 9.300947344759222184554796446731e-02
0.243286286869675724912687547545 7.655941080907018300953589251009e-02
0.270897624860375802979259167077 6.258859430127396193264746831943e-02
0.299441849202438881170662129124 5.079924324010849956200935025767e-02
0.328805029238421529202683659263 4.091705179523171117180809644142e-02

0.358869657135389033820565867702 3.269144581118351431852799039999e-02
0.389515145992358769024487760529 2.589526072690357124622182324331e-02
0.420618338456713375114535734121 2.032402750993949283255900802764e-02
0.452054024218592592328719537787 1.579499181606881894671072962477e-02
0.483695464604204801929730753893 1.214595272122982421045001649197e-02

0.515414922377769538895681763736 9.233982446056477986657830303002e-03
0.547084194779290420457457448119 6.934072200652634940886351674876e-03
0.578575147766111924098446535263 5.137738398885154663517859084208e-03
0.609760249386528138461416345329 3.751616040000650310339158464747e-03
0.640513100191063908744134511253 2.696060786537667070778651400228e-03

0.670708958579760101424614123142 1.903777393371888056997278089713e-03
0.700225258990855535152825124124 1.318489160058636521779230017360e-03
0.728942120857295312782768010631 8.936606644372629291773252530355e-04
0.756742846292909887609374326392 5.912839823726367425943496723114e-04
0.783514404521486971243349673077 3.807367742017382523447962116142e-04

0.809147901133003365831322842747 2.377189397852231842992384047850e-04
0.833539030349862247425439403033 1.432729603960839663035063400016e-04
0.856588508628688221597936004641 8.289152797643800321032541623175e-05
0.878202488146037609503926578469 4.571459592215573551482982210714e-05
0.898292949100873960263945321717 2.381656544938652499222378682283e-05

0.916778070509220893875525458522 1.158294899843449665807100183461e-05
0.933582580775685286351451477434 5.174532345726126169299092251855e-06
0.948638093244130822991132403784 2.075797940759652908841608887065e-06
0.961883442726932476563068039990 7.231826946905246830876387032877e-07
0.973265073436949093252925693312 2.076338885143541677886963663465e-07

0.982737661386254279899016810462 4.490698003523338537167782817039e-08
0.990265827593338010916886562104 6.128464597793964749161668117770e-09
0.995833330914822555272798523504 3.345283427679169771981377186497e-10



==> anc/log_4_1 <==
N=4 m=1
0.041448480199383220803321310156 3.834640681451351248500465223430e-01
0.245274914320602251939675759523 3.868753177747626273360082345543e-01
0.556165453560275837180184354376 1.904351269501424153613600145474e-01
0.848982394532985174647849188085 3.922548712995983245258522855522e-02



==> anc/log_4_2 <==
N=4 m=2
0.024645131796122213112517102279 1.133015642179985688291738404053e+00
0.183193330997148223319644173744 6.612166786058474702746651718070e-01
0.461017107692196324509903776235 1.857929499536302954853673788736e-01
0.765590646563578010081909078563 1.997472926053654594822904526680e-02



==> anc/log_4_3 <==
N=4 m=3
0.014545165834142557484490565170 4.241724446286348445677887539727e+00
0.137325425734334154004013114470 1.484727834905863058829148662310e+00
0.381834633292900897800989285046 2.571835396185197309355027956606e-01
0.685090881069601654594421647868 1.636417918926876455746100230252e-02



==> anc/log_5_1 <==
N=5 m=1
0.029134472151972053303726762115 2.978934717828944572722578778879e-01
0.173977213320897628701139710829 3.497762265132241803750718703073e-01
0.411702520284902043174931924646 2.344882900440524188869068579426e-01
0.677314174582820380701802667998 9.893045951663314697618071144040e-02
0.894771361031008283638886204455 1.891155214319579648958268242176e-02




==> anc/log_5_2 <==
N=5 m=2
0.017962448464787688606545177025 9.588537969771939187008259802076e-01
0.131718430619485758427255493122 6.830020584553584052634052913052e-01
0.339597192622685552102385960218 2.815660271506238892160064210164e-01
0.594598293478671752017924049296 6.958564122332767412292172373242e-02
0.832057599572552706249766423796 6.992476193496112696840583738293e-03




==> anc/log_5_3 <==
N=5 m=3
0.010963927801771551266380545979 3.799975839702231909519900019900e+00
0.100041690930901395710170532750 1.677768633132604463754572225535e+00
0.280520672416054535695915856628 4.476259815087225788499953535374e-01
0.520876821141014961421093106030 7.039330945095485195432328303432e-02
0.768593500821923548025023480513 4.236236205486195921209117993590e-03




==> anc/log_64_1 <==
N=64 m=1
0.000286396901796657371131716706 6.410993950587001617999730701611e-03
0.001641036720737213244771896391 1.235293750772649997866658083836e-02
0.004141315935144701294185035071 1.686769433473037002941291572964e-02
0.007788769928313642279775393937 2.048760398843095121719117616911e-02
0.012578698582089755459176283341 2.344777161169986964642951510667e-02

0.018502449828945889618589155631 2.588189466752998893599113336815e-02
0.025548048150167706543691370059 2.787713364836633843430438278661e-02
0.033700477972389394049256391423 2.949550807540926538425301942525e-02
0.042941849828581358828427366267 3.078398070670249241904421999356e-02
0.053251517998297316075754214314 3.177982804681556609752323792187e-02

0.064606176391145246571458470174 3.251375569410399564280885060442e-02
0.076979944821566878620091768389 3.301182294778917280099200525156e-02
0.090344451778751522998595660106 3.329669023240786158639890041824e-02
0.104668916978808369595653220387 3.338845838045795352996986153642e-02
0.119920235550195458314210041053 3.330525017584200640526712217502e-02

0.136063064916930785737745272524 3.306362278859610251747458251637e-02
0.153059914987106079037058478899 3.267886566467306663684245246916e-02
0.170871241974784497314996257329 3.216521872655708657980703761178e-02
0.189455546004614053273562080778 3.153603386819382496812973907993e-02
0.208769472529380593826113791947 3.080389532287308748845443728944e-02

0.228767917508324908713235516042 2.998070972270687775249056335508e-02
0.249404136235039596831293009604 2.907777352634288646203733906084e-02
0.270629855660144165760142262515 2.810582336826172929512093859085e-02
0.292395390020765071941310931564 2.707507341766752483705795450698e-02
0.314649759562982349154011563596 2.599524280436390935441632975212e-02

0.337340812122808667092746932925 2.487557543153796910081343068681e-02
0.360415347314590487471499419097 2.372485395925816275902712547775e-02
0.383819243062054137766675734431 2.255140934700741020386381938623e-02
0.407497584195938037651376308692 2.136312704781509061994469955412e-02
0.431394792832821768577538031018 2.016745072250658788966436318605e-02

0.455454760242076858995187939491 1.897138417077504401357524601539e-02
0.479620979901604128758296435926 1.778149204245994817471231848631e-02
0.503836681438029658618963587770 1.660389978777905831688156699848e-02
0.528044965143189550751642052314 1.544429322221190630654446944036e-02
0.552188936755955909118110442430 1.430791801509228755108010106222e-02

0.576211842196677147684446796403 1.319957935690800499957085336244e-02
0.600057201940673937851260537165 1.212364201597803635521400438694e-02
0.623668944717307445033985204059 1.108403095843754478343611883300e-02
0.646991540222085962519104692357 1.008423267468630182792095468027e-02
0.669970130531071711181560552711 9.127297329406978346799542988600e-03

0.692550659909466945889519853791 8.215841829984131024292607529961e-03
0.714680002709675286364761213834 7.352053888916254041682824112489e-03
0.736306089058329306440266855404 6.537697139039434946926196281526e-03
0.757378028036728311419852005623 5.774117345624505875903710769378e-03
0.777846228064820245029718965574 5.062249746318871004016778532874e-03

0.797662514205267464394438562858 4.402627538202615304574833532422e-03
0.816780242111235088272108337318 3.795391520697197288570762830555e-03
0.835154408349308032990214548847 3.240300893530481862864317680363e-03
0.852741756837350538608253852490 2.736745200286221999519049748195e-03
0.869500881146135965020318272340 2.283757400139665161794445567182e-03

0.885392322423150422350211427357 1.880028043116404561617173440816e-03
0.900378662707046781802661362900 1.523920517539367335468808612612e-03
0.914424613411690136801731021357 1.213487332193587610087191030505e-03
0.927497098769397401976185073864 9.464873900961839087494486592760e-04
0.939565334033434002172691820288 7.204042055749196446205922311565e-04

0.950600898249190989056666058665 5.324650116054380481610250467835e-04
0.960577801409509013458840971832 3.796607000134002775989872300722e-04
0.969472545806335565810651819855 2.587665331974381359977783177175e-04
0.977264181360236129254356894658 1.663635624625119960159298112389e-04
0.983934354589609465970278120301 9.886068487446549651909280906289e-05

0.989467350426102182601257162187 5.251726780791475794534989613699e-05
0.993850124067191191306979799733 2.346626838609934040137907574436e-05
0.997072308167015289868127301138 7.737776274015136696061901056856e-06
0.999126063005244124180994430560 1.282943423114372843014548842434e-06



==> anc/log_64_2 <==
N=64 m=2
0.000233615842420198098020684445 4.812548481710341837120338407896e-02
0.001468482825164149720251385272 7.605922511948678737468558810139e-02
0.003813630190679434317544428537 9.007811053584995231965958304391e-02
0.007277977755578876283146057588 9.752903247764496609114423543980e-02
0.011861158025364246736957698972 1.010984118139807388683693569466e-01

0.017557691793833359534521372448 1.021304583841999198883944762786e-01
0.024358193603420654218359505357 1.014120834756951704489697263433e-01
0.032249901899149624227825254536 9.945031642775041513435334885092e-02
0.041216970368049531598748724746 9.659374025504996533958234665437e-02
0.051240656049861172173463482119 9.309340030594782714155576964911e-02

0.062299457669373412560210776347 8.913641669291103972973699551601e-02
0.074369228626497553629660394668 8.486590542470936005104722168742e-02
0.087423277017237492502220868252 8.039346204047967596505170139111e-02
0.101432459430237441902247281343 7.580734539277420320611199271749e-02
0.116365272397734233047889352214 7.117804789153955556552180799551e-02

0.132187943815899720787193197002 6.656221035098130468026443570652e-02
0.148864525746223891528101414812 6.200545145740086578418467608159e-02
0.166356989462029436208779096402 5.754446433801494649442597519631e-02
0.184625323258117155254527092031 5.320860549223470532237808930146e-02
0.203627633314510222996029270395 4.902112418867571705446405567431e-02

0.223320247751252508510822660721 4.500013213285328382268715136238e-02
0.243657823903482098867256674212 4.115938212940692696399192376384e-02
0.264593458768484667724396112200 3.750890396665677308232732655488e-02
0.286078802519196469574884007458 3.405553193872299584383788049688e-02
0.308064174935364770449531522572 3.080334892950802879654277071708e-02

0.330498684570185006676865830738 2.775406534680204382000390675417e-02
0.353330350443999432740719631651 2.490734648154866337226565619326e-02
0.376506226035723649064936707878 2.226109847213287451677158959349e-02
0.399972525325802160515472154620 1.981172057652819534509248560065e-02
0.423674750630800644022064381490 1.755432962721708517268432618511e-02

0.447557821958597177173780631180 1.548296118106326349619376910147e-02
0.471566207604090093020553574285 1.359075085119140638025011091241e-02
0.495644055698071725499031434920 1.187009853071353947341957517073e-02
0.519735326416186535944997827123 1.031281762495453057470906073962e-02
0.543783924550521518772994919238 8.910270953645358487303726394344e-03

0.567733832143232700315354549609 7.653494633840284514539172512102e-03
0.591529240879591888874506671242 6.533310983387280243308896977782e-03
0.615114683936863481063513817636 5.540431275287204406751637700337e-03
0.638435166985429737578294631711 4.665549011442801356915751188317e-03
0.661436298039524531279617471723 3.899424259693659182650017978245e-03

0.684064415856769381160736011727 3.232959502691204764479285754693e-03
0.706266716588397905555932134653 2.657267374952466859017128359527e-03
0.727991378385577628620805418244 2.163730610577791191124133651359e-03
0.749187683671568405810008995145 1.744054484896233786209238337001e-03
0.769806138794576981657968747545 1.390312005770600805227349950853e-03

0.789798590782066515602829514852 1.094982092112727772346535383107e-03
0.809118340923957566633968131404 8.509809664544246774290116773558e-04
0.827720254919629010599635749852 6.516869836775734277816714917801e-04
0.845560869331939253941735400698 4.909591179975141229039577205278e-04
0.862598494100740090384539172052 3.631493340086460472319829528938e-04

0.878793310878752324709978883930 2.631090742076708135726867821576e-04
0.894107466964625946429032321646 1.861901042161058015519298758072e-04
0.908505164622358222052722166935 1.282399673503936187058043964608e-04
0.921952745594753687014710537506 8.559231174723968566553222315045e-05
0.934418770645137893292595861203 5.505236553034003437380488526689e-05

0.945874094004975872300333561060 3.387784815033448036905210790923e-05
0.956291932687260167469345335065 1.975561874146279318074346219808e-05
0.965647930804595258739144150808 1.077437485752995591268101832206e-05
0.973920219476352265766730665022 5.393727054098966122153894139586e-06
0.981089474177843933057288316667 2.409986282040739965028162491250e-06

0.987138975603320676779823858686 9.190117853212838721580646263624e-07
0.992054697257611164949999385571 2.764770125893502726571248156800e-07
0.995825536237798628221569677477 5.591983896426195088928749478783e-08
0.998444648131461253572086106690 4.951059991077383080884275183620e-09



==> anc/log_64_3 <==
N=64 m=3
0.000188378520637273489928431677 3.777357852061338441811959381801e-01
0.001311199395998769380446060844 4.840349537603833540490561975939e-01
0.003508876945022201855652834003 4.951936853694568676713865568522e-01
0.006797833950162902468771220075 4.770248474754892412077955512804e-01
0.011182033809691706556767676823 4.474182984283801984111370399082e-01

0.016659140793674284336383022515 4.134371763091055327752546735477e-01
0.023222322076463740164979390148 3.783724667185721689229217691478e-01
0.030861030446747395094917394000 3.438912490107087700487893157305e-01
0.039561422882343874783137775074 3.108665514713856513980865364903e-01
0.049306619954129938263047829164 2.797490579866632217200385999357e-01

0.060076886969984925534675536110 2.507514911422612438610520932809e-01
0.071849773858353042092493233666 2.239471788943454310760072139276e-01
0.084600232541827182321467309208 1.993258395316910294453822283683e-01
0.098300722047994389073941079909 1.768265957712302078665194328096e-01
0.112921307283582909705412608191 1.563582185631205019374357797465e-01

0.128429755045682488940069311764 1.378118965128895465186089904742e-01
0.144791629489180039107664774940 1.210694720559766083600558504220e-01
0.161970388451598015296487193618 1.060088440165684622457991503444e-01
0.179927481522050778916898765893 9.250755240885163683945569231064e-02
0.198622450405623889516590950210 8.044517047860903331750635375383e-02

0.218013031908678214657623857535 6.970489829651451067027632560250e-02
0.238055263714078052553218959911 6.017461222939481901437029143753e-02
0.258703593003944945511596334042 5.174753758282449680095974719830e-02
0.279910987906286005469188570799 4.432265642989510526997613434141e-02
0.301629051681241370154606885203 3.780492686233664705903481118598e-02

0.323808139516570241922099927755 3.210536635137794771572676745315e-02
0.346397477766255898870317283727 2.714103617291740566881412211587e-02
0.369345285437990423340964017897 2.283495319853290931383882118549e-02
0.392598897712897479935285429595 1.911594805223332858151282604551e-02
0.416104891262838154088545682683 1.591848357217310845858757343342e-02

0.439809211116080128462687245309 1.318244397223496542306975804683e-02
0.463657298810319606408429139236 1.085290259096432109069365631649e-02
0.487594221562538453212898942540 8.879874323468502875263912127118e-03
0.511564802177596196174318492702 7.218057537702064832577033492790e-03
0.535513749411530688558357059505 5.826569330779731685195085690249e-03

0.559385788501072082513944426109 4.668677280364883419537781272251e-03
0.583125791567710639177540019797 3.711530318796288070628693398732e-03
0.606678907602684153211981578799 2.925890952889885821785144005474e-03
0.629990691738376744004540180586 2.285870734574281346780338636555e-03
0.653007233511779748316730719978 1.768670631342416571244995694513e-03

0.675675283826806726015474282331 1.354327732883625758586218995718e-03
0.697942380324342462959617724103 1.025469548338634787533774508145e-03
0.719756970871919629428027165392 7.670769882382544712990412616607e-04
0.741068534888853178356785403185 5.662569798523889778895164582704e-04
0.761827702227541825262910630664 4.120255298249072505380375256639e-04

0.781986369337523382353179449126 2.951019204383364436168568830939e-04
0.801497812445858527550653799231 2.077146034990340053180459226045e-04
0.820316797495724693753173901454 1.434192372653873955244044876944e-04
0.838399686595107931229317979647 9.692919621370979304277154632270e-05
0.855704540739877592378403899993 6.395877030521650652166144509380e-05

0.872191218591597090078878039272 4.107915963203181736978434429592e-05
0.887821471112595097101128589495 2.558726194205034376379810197315e-05
0.902559031893863838895497228376 1.538714478491218450068726115909e-05
0.916369703064989323665475353967 8.883991203819650635850246693535e-06
0.929221436770316667288481490378 4.890208411495685550341271207025e-06

0.941084412378693325317477186770 2.543293169420217288279457250041e-06
0.951931109977676479860758411780 1.234956098374240698934357194395e-06
0.961736381577431159832246866178 5.509203547844042394030658980517e-07
0.970477523637261616906879446203 2.207284771400800027560760700392e-07
0.978134360636669925998377683079 7.681519196111517726274736527922e-08

0.984689368996935984708566119920 2.203400003917062050455746615786e-08
0.990127946266223026096646813480 4.761843766306789109220515094821e-09
0.994439314485675463082706065303 6.494552264158768256621696511479e-10
0.997621702530850118248170257592 3.543531143425735181170466543572e-11



==> anc/log_6_1 <==
N=6 m=1
0.021634005844116948995695855854 2.387636625785475697222683033295e-01
0.129583391154950796131158505009 3.082865732739467929693831092108e-01
0.314020449914765508798248188420 2.453174265632103859849325401879e-01
0.538657217351802144548941893993 1.420087565664766854213455760300e-01
0.756915337377402852164544156139 5.545462232488629001513535496621e-02

0.922668851372120237333873231507 1.016895869293227588693511627550e-02



==> anc/log_6_2 <==
N=6 m=2
0.013730329045456090796705793023 8.247373523903687255103612534049e-01
0.099443147478444576136864205253 6.701662034647093149283488437606e-01
0.259667876215924641173050866562 3.457959549499994679903554776299e-01
0.468522989748693670763964952350 1.269936017759333702283430564509e-01
0.687424583530283489551876057971 2.945551878803906097436831720176e-02

0.874203776340771232631444965333 2.851368630950060368223051552010e-03



==> anc/log_6_3 <==
N=6 m=3
0.008612213922039317379520943719 3.432200066724955269381032752792e+00
0.076496621585070910302568489479 1.776327089022721372090098901266e+00
0.215152070554726652492177263604 6.156938813036957842722995376839e-01
0.407546630718800160005963199421 1.516813834425418465858034968770e-01
0.622720711086607969388046143280 2.276814211968512767066387301871e-02

0.823576850638982632603117822109 1.329437386400600000101438361860e-03



==> anc/log_7_1 <==
N=7 m=1
0.016719355408258515941667360932 1.961693894252482075254273775846e-01
0.100185677915675121586885031757 2.703026442472729821452717195335e-01
0.246294246207930599046668547239 2.396818730076909483080727852520e-01
0.433463493257033105832882482601 1.657757748104329065608696877360e-01
0.632350988047766088461805812245 8.894322713765796443572384034578e-02

0.811118626740105576526226796782 3.319430435657106702544941110339e-02
0.940848166743347721760134113379 5.932787015125923999185178444685e-03



==> anc/log_7_2 <==
N=7 m=2
0.010866207505319849572936191018 7.191529014471461097508488994073e-01
0.077838279871025459988864374992 6.420017561476958472857737199515e-01
0.204687509451051187235065016115 3.839639556767433039154097167050e-01
0.376198829717809075243598608079 1.781166198039468521630971012302e-01
0.568389327329657828780127688152 6.167428697954105267779133632742e-02

0.753021289840869542664075882690 1.378620668245869904375155054615e-02
0.902433292255293564125111346627 1.304273262468135163327675832455e-03



==> anc/log_7_3 <==
N=7 m=3
0.006971385968231486055729366546 3.122816673903771272173437795382e+00
0.060575412765997479668011939016 1.816218119386510957783895472198e+00
0.170448429085141621227034182194 7.513178979192854514070197284085e-01
0.326799499603159240129467422136 2.431629169884478861037364130746e-01
0.510562943365556010391784304390 5.758578691847366479510681058739e-02

0.697259620825359272221470094094 8.416057573908765828149261275332e-03
0.861379556547905086227860461928 4.825473096020019086545190747204e-04



==> anc/log_8_1 <==
N=8 m=1
0.013320244160892465012252672524 1.644166047280028868314725683259e-01
0.079750429013894938409827729142 2.375256100233060205013485619605e-01
0.197871029326188053794476159516 2.268419844319191263687804029360e-01
0.354153994351909419671463603538 1.757540790060702449880562120059e-01
0.529458575234917277706149699996 1.129240302467590518550004420863e-01

0.701814529939099963837152670310 5.787221071778207239852796729398e-02
0.849379320441106676048309202301 2.097907374213297804346152411499e-02
0.953326450056359788767379678514 3.686407104027619013352321276470e-03



==> anc/log_8_2 <==
N=8 m=2
0.008830809807049142166396689160 6.343476123576080299785460794992e-01
0.062647013654314349039719967159 6.078905783391378124680428038673e-01
0.165393747002954647731277464733 4.036485579879846920537553668470e-01
0.307647530932381834121956697026 2.184654657237705674037745073618e-01
0.473881164271694264245860686707 9.593194904716528245615367672316e-02

0.644925602762385920330776665253 3.206375713548980714608537919792e-02
0.800557615899960464270044733441 6.999794339627284387971062336302e-03
0.922202082495175612442703558006 6.522850692165241056711241673369e-04



==> anc/log_8_3 <==
N=8 m=3
0.005774678415909559191500558365 2.859681904920574779078614011683e+00
0.049260872159342204331565746698 1.819725767201515995946240317862e+00
0.138494676290259708712666403761 8.556613445285747386071767767213e-01
0.267573407644994288340047885546 3.330180432770646080310809686665e-01
0.424235928595321010585424009512 1.041595494916605363763104143498e-01

0.592044774399980291246039509448 2.409481413579593693271519630982e-02
0.752644152943706907895418648910 3.462389547944314856628809301309e-03
0.888364243655206280073716496352 1.961868968690901712335051058025e-04



==> anc/log_96_1 <==
N=96 m=1
0.000130667603173803404992000319 3.189959175875077080686603412266e-03
0.000743602594950445553888135145 6.270504089853728080810402692382e-03
0.001872556112270589040907178172 8.715291153206891651448586258094e-03
0.003519062828457460005721732164 1.076386661677278933940751268947e-02
0.005682757324001656141225593384 1.252199000972605969332231746606e-02

0.008362263197882016748959961148 1.404949716906123722112244038737e-02
0.011555423483135139960273676077 1.538503260915997217884369931001e-02
0.015259397445110907625227714269 1.655571717183568941466856901510e-02
0.019470711574462293391996880640 1.758171832275440291732702384350e-02
0.024185290786142602457534406236 1.847869414015243830054695769746e-02

0.029398479872307606088560470057 1.925921885313037956027086329414e-02
0.035105059762688469705553843361 1.993366991238931641191820115590e-02
0.041299260893765784214773350704 2.051080834942972781401073704783e-02
0.047974774946520047470339711331 2.099817393510052865421860459575e-02
0.055124765685720472344162316233 2.140236312344359233812533766058e-02

0.062741879347964910520130556411 2.172922987724050692232536324965e-02
0.070818254861683985211805038091 2.198403407839072356143779410959e-02
0.079345534083677506659046838113 2.217155331322640316798880258602e-02
0.088314872175004196986281230043 2.229616844856749094265507539659e-02
0.097716948199037004418468367070 2.236193005909883526776439139566e-02

0.107541975997770963860895825612 2.237261060777046801035389022874e-02
0.117779715384124000154978694236 2.233174585456894884846403996124e-02
0.128419483675059197585767586186 2.224266800432233980007184377712e-02
0.139450167581058885912004985772 2.210853243801546657538124061024e-02
0.150860235460639811423809050610 2.193233940336265610423371963295e-02

0.162637749943462469832691267572 2.171695170497836442338847692343e-02
0.174770380921656695163281385316 2.146510919078180431525599537665e-02
0.187245418905921482547367974532 2.117944065171219846414691728408e-02
0.200049788740526672048154751464 2.086247361783389534100968808870e-02
0.213170063669384391037266012062 2.051664243273381628320097861194e-02

0.226592479743753208845226910791 2.014429491088654587083416209921e-02
0.240302950560804465878700269173 1.974769782312098463239278735630e-02
0.254287082321157521852698616837 1.932904140898602936518414361897e-02
0.268530189192534050101830586924 1.889044307843703154001373753457e-02
0.283017308965857759139075018411 1.843395043647450065063841221954e-02

0.297733218989410101068662779021 1.796154374140430251573687215579e-02
0.312662452366025735304764477621 1.747513788894154589232728437229e-02
0.327789314397759331098113453990 1.697658399945861495332115339912e-02
0.343097899261966619506761142776 1.646767067352871358178879514882e-02
0.358572106902308852517508753637 1.595012497096288664393835024704e-02

0.374195660117804296275779418758 1.542561316033516168101580631118e-02
0.389952121832707823624248955848 1.489574127919058027057149606181e-02
0.405824912529695933883766751676 1.436205553946300403570814873856e-02
0.421797327828566326405045821802 1.382604260787974261860133484470e-02
0.437852556192425864369845649568 1.328912978712862697965636900169e-02

0.453973696743136279759278535851 1.275268512017487203609291085022e-02
0.470143777167611587439623834026 1.221801743723148632482089584572e-02
0.486345771696413511798299818038 1.168637636242069497174496619397e-02
0.502562619135970148963378836058 1.115895229504407011687264121918e-02
0.518777240935647653616426950174 1.063687637854822958340576216197e-02

0.534972559270834168676907435376 1.012122046868401823316938101469e-02
0.551131515123148847069901809485 9.612997110971418035859619494089e-03
0.567237086338866080795365861360 9.113159536368235218175690741700e-03
0.583272305646645460916551921905 8.622601682971583558959939570254e-03
0.599220278615681107150042949996 8.142158250635493873127894829364e-03

0.615064201535429435022974156178 7.672604794547454705941303617376e-03
0.630787379198141811834830761657 7.214657863056144321313228850916e-03
0.646373242565517552926268275017 6.768975184369326625645234395988e-03
0.661805366300903005935779579922 6.336155906134163075789635271201e-03
0.677067486148593751670248944933 5.916740891363031570205996238400e-03

0.692143516141948909807737117030 5.511213073668733744220277626645e-03
0.707017565622198870755376533877 5.119997874317272737479064294242e-03
0.721673956050020174102614179913 4.743463683188729153219015806049e-03
0.736097237592163406574121914822 4.381922405352507201497974438990e-03
0.750272205465651577982564436861 4.035630074608408435653982016746e-03

0.764183916022317122564069253565 3.704787535016240733831434419791e-03
0.777817702556715123871444775356 3.389541191131100446976380381007e-03
0.791159190820738219330475417326 3.089983827376607857623440812673e-03
0.804194314228564535468739752877 2.806155496722116324469802676223e-03
0.816909328735893548765267452292 2.538044478580441370894208839217e-03

0.829290827377765551193128628922 2.285588305608412528532078160724e-03
0.841325754449617989601326159177 2.048674858872203043678639529906e-03
0.853001419316605877721744135697 1.827143530631794151247853912222e-03
0.864305509836603239590650491457 1.620786453803096774143540055019e-03
0.875226105382707564198543470132 1.429349796971338394819835444531e-03

0.885751689451488874875068863281 1.252535123654600160485870803532e-03
0.895871161843658446725264552896 1.090000814351235638975097253454e-03
0.905573850404278420851669212415 9.413635497487833796753154480180e-04
0.914849522310091167571259001072 8.061998533244424393181184102248e-04
0.923688394892014187400430941245 6.840476914278212719017545124544e-04

0.932081145981319367844853736618 5.744081288051609014735995553735e-04
0.940018923768489084749935586005 4.767470374002874878973275513434e-04
0.947493356164206226623876848254 3.904968561509243844652579443757e-04
0.954496559652372435055405418655 3.150583993894838711781203399680e-04
0.961021147625422464803714273770 2.498027113548909714862342016926e-04

0.967060238192437014136444817104 1.940729642262230368584029216381e-04
0.972607461450485142099412512868 1.471863969998659642650939941335e-04
0.977656966208860319255811350991 1.084362924494150805406415434634e-04
0.982203426153430547388808281767 7.709398933167564745508722235352e-05
0.986242045431525011671236129100 5.241092693299885934528885546544e-05

0.989768563618547477870966514976 3.362071898850604720886409903714e-05
0.992779259968243644985792050075 1.994125395522068805737039480872e-05
0.995270956638736472869144379032 1.057681859084622683604071165971e-05
0.997241019677418012272109069458 4.720241849317057627090965148634e-06
0.998687351214063876419642394470 1.555056749350928210807524712329e-06

0.999608313582302567596495570907 2.576852557048911910601700041844e-07



==> anc/log_96_2 <==
N=96 m=2
0.000108965238761487122075326717 2.644633636605213730271415399922e-02
0.000674787562664297321411273590 4.351425431082667312142489969363e-02
0.001743854004341765655890880096 5.335104994610217709304157583832e-02
0.003320306654102161703129514894 5.963852803426333427261055710635e-02
0.005405222569422647237742755790 6.374663647802325238142969447312e-02

0.007998224168165903476777413904 6.636908021383944958138438681257e-02
0.011097927447164267673249057662 6.791583424088108271195038720174e-02
0.014702131892355179408246859725 6.865325570267874558707809684421e-02
0.018807919012035890702412785156 6.876593630840717371385857329491e-02
0.023411710680176136336311898215 6.838796059933278715194636729896e-02

0.028509307331796053321162093101 6.762027294055060048247354957610e-02
0.034095915146301927110655979247 6.654103185643207423035502634106e-02
0.040166166849352040440780491125 6.521213102598334673354656107237e-02
0.046714138673146231901981811590 6.368349044535213702348365087969e-02
0.053733364956208544136260945909 6.199598394912114855535659585664e-02

0.061216851289366552567926543058 6.018349771895206109989274134600e-02
0.069157086785223878670169283327 5.827441551632132295367786996641e-02
0.077546055850560815698782591537 5.629271443874810392980895506646e-02
0.086375249717501255570048045573 5.425878927249081079039915193548e-02
0.095635677909426285369298102143 5.219008349370965271499083038444e-02

0.105317879764470455375614771680 5.010157982060984489181370083237e-02
0.115411936103130948354718849835 4.800618697213871600704966301442e-02
0.125907481101126782262078010502 4.591504853348417234500800344593e-02
0.136793714410500558984590545515 4.383779255207150328336688831366e-02
0.148059413558732547194966613213 4.178273546778921424143144886628e-02

0.159692946645823414487031548119 3.975705045650631986853105936899e-02
0.171682285351893122589932936998 3.776690775136973793257028903348e-02
0.184015018262159278928140599212 3.581759268615953029553906219576e-02
0.196678364511730097261534567261 3.391360586976284666842583536261e-02
0.209659187749147158616003851046 3.205874890935182238618797678168e-02

0.222944010414808532220863026430 3.025619835529930458760926354865e-02
0.236519028328125949154640150696 2.850856997590546086061618018264e-02
0.250370125575398548129514709025 2.681797503717495011923144188320e-02
0.264482889688830295612507651223 2.518606992830214294382814101929e-02
0.278842627105811562929805643866 2.361410021273020806228083015373e-02

0.293434378896477186511742332902 2.210293997979488978671738028879e-02
0.308242936746605464838959300671 2.065312720988178533176534286370e-02
0.323252859182105754979658600122 1.926489573691908045903249663239e-02
0.338448488020634112694322803484 1.793820428853847581356404046107e-02
0.353813965035259294293123837938 1.667276300079408800739478135554e-02

0.369333248814561740921595333621 1.546805773668034245854043117058e-02
0.384990131803075144407839280804 1.432337248256586483306901271162e-02
0.400768257505565335700946291755 1.323781005152954956806172680020e-02
0.416651137838277763310507540262 1.221031128547399528434366201227e-02
0.432622170609967310829657799663 1.123967291725238726589906164309e-02

0.448664657115248267054910312759 1.032456422865607560546637316397e-02
0.464761819822564368159512207503 9.463542619001955192259828783314e-03
0.480896820138876094466792983258 8.655068181457513020769245871826e-03
0.497052776232992461316937693644 7.897517369526303603915518784450e-03
0.513212780899335445756938511781 7.189195823787136950040005794974e-03

0.529359919443815320709600268070 6.528350418630922459916850717338e-03
0.545477287573413172967725084265 5.913180580039866131180046830764e-03
0.561548009271011619834148617921 5.341848918134739115657340973614e-03
0.577555254636985240329803134996 4.812491212055668081493660088203e-03
0.593482257679057665501537623578 4.323225779557663275380250950508e-03

0.609312334031951902213328040248 3.872162259342662866141463531880e-03
0.625028898588403656558279741870 3.457409830489532450802144182511e-03
0.640615483023173606563231904439 3.077084890277338516295218625550e-03
0.656055753191783233989946168801 2.729318209137478823598121896853e-03
0.671333526385809490058652312419 2.412261579343066967000929647463e-03

0.686432788426705802498454867986 2.124093972287042330369256184836e-03
0.701337710580270321453006362602 1.863027217761070469250480422981e-03
0.716032666274056461541975954313 1.627311217480600927050417841808e-03
0.730502247600215357589602859055 1.415238704169250915593613905606e-03
0.744731281586474460085159694101 1.225149556785292208623540480507e-03

0.758704846218190818895121058677 1.055434681916366771344727183740e-03
0.772408286194671326490969672749 9.045394709614629391815824135793e-04
0.785827228403225028918176029487 7.709668424407449511432928450988e-04
0.798947597094704317125869205427 6.532798786059130864440377513929e-04
0.811755628744602194831244736551 5.501040654505998556305352923282e-04

0.824237886584101782751362587380 4.601291452281006778723731005162e-04
0.836381274785821801709011581392 3.821105906604235524081938135749e-04
0.848173052289368233444467058387 3.148707101576110466343467782768e-04
0.859600846252188283588067653052 2.572993935501837497980972264566e-04
0.870652665111629307520561471197 2.083545080621020131103619747633e-04

0.881316911244534533822236979588 1.670619545095007942289308972867e-04
0.891582393211162719825346125540 1.325153939950886292746094825988e-04
0.901438337570706242688758380887 1.038756556736881796087501106915e-04
0.910874400256211722364778365114 8.036983648571921751255109020039e-05
0.919880677497296638472414968438 6.129010408781087281922710399263e-05

0.928447716279735406457860061388 4.599221454897806518686094512837e-05
0.936566524331814559203962999937 3.389375672312575227391038400035e-05
0.944228579628431766383690095843 2.447213555064409872523152298805e-05
0.951425839405433624343621381102 1.726230688044947300943026473460e-05
0.958150748679041331771271656207 1.185427673622874924015451693625e-05

0.964396248269205600011062109477 7.890378274343485822373448309004e-06
0.970155782333108052543484185806 5.062339993573899341447896229839e-06
0.975423305429795650253569280004 3.108159056578113842371341727645e-06
0.980193289168936490322424143782 1.808793867759506944772340235286e-06
0.984460728572033355418418286681 9.846903205093026849840312324758e-07

0.988221148469336202099109907649 4.921563770301242024499370178328e-07
0.991470610820394540757648757903 2.195998748169378501590534199477e-07
0.994205725736729515511215163119 8.364466419483693847500816978484e-08
0.996423676684196041483472627754 2.514037006072715197961521144570e-08
0.998122312245818909355169538412 5.081237326337364393954391259622e-09

0.999300736359896558579062851664 4.496635796083037350672183218929e-10



==> anc/log_96_3 <==
N=96 m=3
0.000089938269356547566960831416 2.273532256075416967988312022386e-01
0.000611097094363088921741446221 3.098571068853136961111625749189e-01
0.001622638222968018843060140077 3.338525314322704134934003601939e-01
0.003131386134433555877470867668 3.371338365150706760581960742343e-01
0.005139878620989669821517710342 3.307255666645302819706782494426e-01

0.007648740553134027675811387894 3.192911728915906206846111068956e-01
0.010657359353299151970690334254 3.051803420411093387517676087608e-01
0.014164171043889643438617856747 2.897036359645242237487142217598e-01
0.018166807500328724501017819315 2.736406071711194406620263592661e-01
0.022662182461539482345729654977 2.574745359643159645367733355232e-01

0.027646546721407575853036444614 2.415125512532902121792755344882e-01
0.033115526366578397700550824213 2.259519207197350364682968757280e-01
0.039064151082875368422488855644 2.109188248779560184571204741259e-01
0.045486876379206036420094912143 1.964921089348076529968761919356e-01
0.052377601972357183081294214584 1.827183892266255443179065448621e-01

0.059729687706253102175062741986 1.696219642490147332671979578956e-01
0.067535967881042877655574869350 1.572114887474234390959987242138e-01
0.075788764568539678937718082725 1.454845684018377828576367386364e-01
0.084479900304134552115370658829 1.344309831663380471430911495682e-01
0.093600710425067545379836734038 1.240349853965727035259046039916e-01

0.103142055245070165320073610758 1.142769612008330153805552957161e-01
0.113094332200949300060790728570 1.051346457617117058746161924589e-01
0.123447488068701915619443459534 9.658402132131059955511664861836e-02
0.134191031319694595041972084874 8.859998621650720584145519013321e-02
0.145314044667798695452270415697 8.115685664388476528889807842898e-02

0.156805197843857508834354968925 7.422874481891539624222676988861e-02
0.168652760622960937769776622364 6.778984484450656351526924966822e-02
0.180844616121690427057768040481 6.181464901374991608936201674897e-02
0.193368274376066135384252419286 5.627811121644594264131377295427e-02
0.206210886205885571068483423645 5.115576979861442854693557987038e-02

0.219359257367137437794940832330 4.642383910733195404626901981692e-02
0.232799862990953904531153535093 4.205927668166235294596647498154e-02
0.246518862304945123982374462675 3.803983137940459877207331149514e-02
0.260502113630606157676146644641 3.434407648951319387233060460926e-02
0.274735189648697696717133909361 3.095143095278494606881703606395e-02

0.289203392923002287100020907219 2.784217111484789097745709703403e-02
0.303891771671589658794849097483 2.499743490565429938148753407404e-02
0.318785135773644206190387837925 2.239921993529065208660841863702e-02
0.333868072998980728666462969238 2.003037668546855519974736898797e-02
0.349124965446574838745844623821 1.787459773642984798930790906490e-02

0.364540006177741344968094507913 1.591640378308620742632433237712e-02
0.380097216028991164913139070640 1.414112704928011612025226959649e-02
0.395780460589072041382933992438 1.253489259554713098009826219561e-02
0.411573467324240254983910366257 1.108459792646933155005070657804e-02
0.427459842835411418849574024510 9.777891233163215561307286008896e-03

0.443423090230491671812616787094 8.603148550463702403303517239761e-03
0.459446626594890778754797225856 7.549450063742855968669672471013e-03
0.475513800542961421213398950619 6.606555764564935787157728508460e-03
0.491607909832890730350046885177 5.764880625613244316415178487496e-03
0.507712219027387924100658660374 5.015469442039263012226836025981e-03

0.523809977182363314575998354312 4.349971467417560806850977655838e-03
0.539884435545676913100093167188 3.760614956929463157706942025222e-03
0.555918865247947671132400082588 3.240181717528037825882547734226e-03
0.571896574967355615413112320283 2.781981754091842417177664039626e-03
0.587800928550337541834192595947 2.379828091508859286166017508561e-03

0.603615362570071478750084475802 2.028011844891832359053764413239e-03
0.619323403804664915966413463652 1.721277603431699928677727928823e-03
0.634908686617006039862169509524 1.454799187524667147521429643229e-03
0.650354970218305237965463187602 1.224155833584170654401485501466e-03
0.665646155797445343724207373269 1.025308856231465468684959939973e-03

0.680766303498372965963551269412 8.545788332367626055284581451785e-04
0.695699649227899339612421710126 7.086233545689368257068882972265e-04
0.710430621276437066116808123250 5.844153731365918834152292626509e-04
0.724943856734378579064167959444 4.792221912124523935919135479252e-04
0.739224217687022954317689684215 3.905851130844201123906454828827e-04

0.753256807171179672829431491062 3.162997911376664786585025694951e-04
0.767026984876821168131215312300 2.543972893181476957195005908337e-04
0.780520382577420674270991503826 2.031258847405721118809145720476e-04
0.793722919272898536252202482817 1.609336250698924214465025127072e-04
0.806620816029409660466649457728 1.264516562157485883825765740357e-04

0.819200610500538672558103570553 9.847833182820841906138807389200e-05
0.831449171114830021272518731653 7.596411306759695766769071800319e-05
0.843353710914971502755141602016 5.799726414029942080360345640105e-05
0.854901801034377399343047313115 4.379034614702962894040847705487e-05
0.866081383797390912310255151632 3.266750888242481083105073504185e-05

0.876880785429859487444353007778 2.405257735829770126109373842652e-05
0.887288728367454435125138481254 1.745792700163765089373718155137e-05
0.897294343149845978692573525682 1.247413870734386210041122312723e-05
0.906887179889769352878735700567 8.760422210019633408083648745809e-06
0.916057219307232694636135089809 6.035793584625595753566229733283e-06

0.924794883320805799618605980367 4.070990098280295753125832586675e-06
0.933091045190413442883311487419 2.681103121037373024780809892926e-06
0.940937039209926387282032747452 1.718907368138138371230928767708e-06
0.948324669954204755481701282633 1.068862396093840278305928279722e-06
0.955246221096263154937217721288 6.417600159703307053611839490024e-07

0.961694463830290258593880095903 3.699891252753676045378847326990e-07
0.967662664974739502213602725840 2.033874005573625799559119121678e-07
0.973144594907712357912058900559 1.056473416744713277029592580894e-07
0.978134535654999200133873132634 5.124232090144239796941809828788e-08
0.982627289840340516969049776140 2.283657055421264179045862494190e-08

0.986618192188535906100518889521 9.141446279224265459517233068495e-09
0.990103128020536983540859667164 3.178833910163564462296725171954e-09
0.993078572002314030401550536149 9.112298396010694406829003007825e-10
0.995541694485676399628574158565 1.968218376274012299401352526478e-10
0.997490755874287259443012352393 2.683246194826110163643657031810e-11

0.998927432045159202257169302974 1.463558184102615764403560254604e-12


